Reconstructing massive quivers on a defect circle

We study the kink and particle spectra for the massive $\phi_{2,1}$-deformations of minimal models $\mathcal M_{k+1,k+2}$ via truncated conformal space approach (TCSA) on a defect circle. The massive $\phi_{2,1}$-deformation preserves a set of non-invertible symmetries, furnishing a fusion category $\mathcal C_k\simeq {\rm SO}(3)_k$. These non-invertible symmetries are spontaneously broken, and thus label the vacua and organize the kinks and particles into their multiplets in terms of quiver diagrams. We employ a finite-volume truncated Hamiltonian approach on defect Hilbert spaces, $\mathcal H_{X_i}$ for $X_i\in\mathcal C_k$, to study these quivers in the IR theories. The symmetry defect can then close an individual kink on a circle. We first establish the relation between states of definite fractional momentum on the defect circle and physical kink and particle states labelled by their vacuum pairs. Using form factors of local fields, we independently measure the squared amplitudes between the states of the two bases in defect TCSA. Combining these measurements with defect TCSA spectra, we reconstruct the quiver diagrams for $k=3,4,5$ without assuming them in advance. In particular, for $k=4$ we reconstruct the distinct quivers of the ordered and disordered phases. For $k=5$, we identify the quivers of both the light and heavy multiplets.

==> anc/CHANGELOG.md <==
# Change log

## Local release 2026-11-21

- Four complete measured-effect datasets and independent numerical analysis replay.
- M45 N5 measurement rebuilt from compact CFT inputs, including reference vacuum calibration and both probe orders.
- Executable70-digit primary-coefficient check using the included Runkel/FRS implementation.
- Separate benchmark outputs, provenance, software settings, validation receipts and file checksums.
- No additional production TCSA dataset, large numerical cache or manuscript change.


==> anc/MANIFEST.sha256 <==
b4dc51219a40afdc5f969f538021ed8369bf757e1f8df7a32ae4e0fb3c16fa6c  CHANGELOG.md
65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9  code/amplitude_fit.py
98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736  code/replay_measurements.py
20f3c9f34ec73b04c7a66f24525a9f8ae6eab26f749b006d551ba3d2712c0d55  code/requirements.txt
dfb69977f8a9b3c5ce1736df144f813c5ac2eeecf7213934351547774be6ffbe  code/validate_replay.py
dc32864ba16df8e4110ce46281004789ddc5bb3534f6e2d211d4948c99a9580a  data/benchmark_outputs/M45_fit_reference.json
e19ee1672ce5ce36f59bce5a8104925831834f89d4b8541288d7df5c68f1d969  data/benchmark_outputs/M56_disordered_fit_reference.json
8d3de727775d13ad2876c193e92b09b6a1d670ba5117089b8e7831ffe2f4c3b6  data/benchmark_outputs/M56_ordered_fit_reference.json
a79a293cdbdf6abafdc468ab08050ada57b735433bc395cc2ee23fcfc685e1d4  data/benchmark_outputs/M67_fit_reference.json
82f0ecc7cbeca442a356c5cf94e8fb623588a7d90a900511ce8c2ec5ad6d6217  data/generated_M45_crosscheck.json
fbc23bf1c36df137bf280df69f455925ede649948f82ae87ee8d0c813862aa5e  data/manifest.json
2906bd3dd599dd2182bb3f063fbcf5d1b9d2ab58fe2f66f740feb6808a8a1d44  data/measurements/M45.json
721765f974e90d2733d23584cc1b98349277facb35c43080caf61b0d231d7e29  data/measurements/M56_disordered.json
1a7acbbd94970039d3254dc1b420c271721f9438e3c20ba2095a24a5481fc17e  data/measurements/M56_ordered.json
d9c6c4d9794a6f769777adeb940fd623c30716a01b1cb65200288af3258baa29  data/measurements/M67.json
57187ece74b1c5ec438d43fc7e266afb632dec9d68d5448d9f0c47274698ae30  data/replay_validation.json
56eb711b7e933ed3ac0867aca3e0860a08c37668bef78583d96eaadcc66af836  docs/DATA_FORMATS.md
509fc5f3eb88e727a8b0df13e56bda0aac1d47a5d7a5f0768fd667b0ceb6c30b  docs/NUMERICAL_SETTINGS.md
446b6ba13df02fbdbc6fa8306084e415b192410f7b33d99f32813dcd61987920  docs/PAPER_MAP.md
1d0e049ff55d951f929f91fc6690024e39d9e0295baa96710cb81954606564df  measurement/check_output.py
162b80efd01a25c0f3d33e1df01bca3d7c096ddc4642910f81d7bf1f47e96bf7  measurement/check_primary.py
e870891a686762696b5db3940682d8a7e28dedc8f84c6734d05cfd6804d40acc  measurement/inputs/chiral_basis.json
562b211a517061cd7d2e58712396730fcb3fa156b14b487e77fdf4ce5f3241ab  measurement/inputs/chiral_ward.json
8bec23c08a6225327a6ac102a6db23160d6d232fab5e13cd1df47118cdf49e31  measurement/inputs/manifest.json
df5ac4c9057ed249c7fe31ec487e2e52a3031edb742b6416f8a15f37e6ca459c  measurement/inputs/parameters.json
05b07d0da9bc858d181209ee3d4be6bb91928092c9f522fbcde9f734f45b1f53  measurement/inputs/primary.json
17f8f77d2652237046d52b499100894cf7ffedcd5ec8e63621ffc653c420ce1f  measurement/minimal_model_ope.py
27319b2eb599769ca7554504ea4e7ecf7f09e99c917174d8cf3df9413fd4d3f6  measurement/reproduce_m45.py
394c032160f29b790da703cbaefa875340b7866b575074f03dc5b33487c59d16  README.md
3054644a0dfddde6d756e0d3f860e78282a45d1a750bee0b903a984c51fd9816  RELEASE_AUDIT.json
04bf133075870cb6bfca068a070466f7061422ba1c94830d4a17737394fe56ce  requirements.txt
1c79962b48ed85f4c003802b507fe93409ee058c441af10d5ad0ab3ee7e2b54f  SOFTWARE_VERSIONS.json
6a3c6939a8ae1506a9ab0b1742667227e2d0c29bd702062914c135a304d89403  validation/four_model_replay.json
9d0c54be3e12e6d450bb687c9a8a4dcda0056a885b26521e4cdc2d15e5206bff  validation/historical_sensitivity_provenance.json
4bac6b8dbdcc949e89dc36076ec7b5bb8c558322fa2a7c3ae72fc58663891f0d  validation/historical_sensitivity_summary.json
1fa5f5589f78f9c1dbbe2aa63fe8c36405a7ed6b45f8bf0ec6318796c2c30e59  validation/independent_replay_checks.json
efd735cc8e6167881076fedefb127cd2515e0c78ecb75ac1a48054df7a8277fb  validation/m45_complex_comparison.json
bff3f69285f1d734cc6dec50a5189d97dca424524fcbfcb281ae7787d808ae9b  validation/m45_measurement.json
52e3245ded4299e76e642c9252f1ba6be510cc7f2060b68846a0a145a3dc3cb2  validation/m45_primary_check.json
2ab702c01fa64317009d2d6dd88a9b33d72f841cdedbeb1a02ded9ea235c28bf  validation/m45_refit.json
c758433feca27abcca6d6f4622b1e85ba87a41bfc414b31bf628f7af5cac9bfa  validation/reference_tables/column_normalization.csv
98a125b5859af2bd83ca1dd92b0548d11debbd3ab87fdd6f3aca54326cad9344  validation/reference_tables/fit_diagnostics.csv
45898fb730ed02619f08e684c447aa65b77461c73c6a25875817a1d62196c320  validation/reference_tables/fitted_weights.csv
3e41dccfa0de1e679a058a22a9ba499146d117143ecaef4391638dba7da313bc  validation/reference_tables/model_summary.csv
37200d78c01d6f23e700c1a6bbf104f94fda6cd0594d35b90d1897298133165d  validation/reference_tables/raw_pair_counts.csv
a8de599490cd41986306c1bb234a76591d81187268d0eeae08312cc5ad5c9426  validation/reference_tables/raw_pair_probabilities.csv
607df67afab069010665d535e50a1593027addd5973b83c0b0ce4fdcf4c6218c  VALIDATION.md
8a65db37dd1ceb2876379baa453940d444919fe48956af5d7ac032b8bf8fe5ad  verify_manifest.py


==> anc/README.md <==
# Defect-circle vacuum measurements

Companion calculation package for **Reconstructing massive quivers on a defect circle**, by Ting-Kai Chen and Jin Chen. This release reproduces the finite-regulator vacuum-pair measurements and squared-amplitude analysis of Sections 4.2 and 5.1–5.4.

The manuscript reference is source revision `69dd422`, inspected on 21 November 2026. Stable equation and table labels are listed in `docs/PAPER_MAP.md`; page and table numbers may change in later drafts.

## Choose a calculation

| Task | Inputs | What is recalculated |
|---|---|---|
| Replay all four measurements | Saved full complex effects in `data/measurements/` | All raw probabilities and pair traces, numerical support selection, complex-amplitude fits, normalized weights and fit diagnostics. |
| Reproduce the M45 detector measurement | Compact primary, chiral basis and Ward data in `measurement/inputs/` | Hamiltonian and local probe matrices, selected eigenstates, periodic reference vacua, optimal threshold, both orders of the two-probe measurement, all complex effects. |
| Recheck the M45 primary inputs | The included general Runkel/FRS implementation | Four primary coupling matrices at 70-digit working precision, compared with the supplied binary64 inputs. |

The first task starts after the measurement. The second reconstructs that measurement from supplied CFT data; it does not start from the saved effects. The release supplies the chiral null-quotient frames and Ward blocks through level 5 as inputs. It does not regenerate those frames from a fresh Virasoro calculation or rerun the high-cutoff mass-spectrum campaign. Only the M45 upstream measurement is packaged; M56 and M67 are supplied at the complete measured-effect stage.

## Environment

Use Python 3.10 or newer and install the two small dependencies:

```sh
python -m pip install -r requirements.txt
```

NumPy is sufficient for saved-effect replay and the M45 measurement. The optional primary check also uses mpmath. No Wolfram kernel, network service or original project directory is needed. Exact tested versions are recorded in `SOFTWARE_VERSIONS.json`. The M45 example diagonalizes matrices of dimensions 1020 and 1588, so allow a few hundred MB of working memory. Runtime depends on the BLAS implementation and machine; see `VALIDATION.md` for actual validation timings.

## Run from the package directory

Check that the downloaded files are intact:

```sh
python verify_manifest.py
```

Replay the four published measurements and compare with separately stored numerical benchmarks:

```sh
python code/replay_measurements.py --output ../reproduced/analysis --verify-benchmarks
```

The generated CSV files include `raw_pair_probabilities.csv`, `raw_pair_counts.csv`, `fitted_weights.csv`, `fit_diagnostics.csv`, `column_normalization.csv`, and `model_summary.csv`. The per-model JSON files preserve the full diagnostics. Benchmarks are read only after fitting, and no theoretical overlap matrix is a fitting input.

Reconstruct the M45 measurement from CFT inputs, then fit its newly computed effects:

```sh
python measurement/reproduce_m45.py --output ../reproduced/M45
python measurement/check_output.py --input-dir ../reproduced/M45 --output ../reproduced/M45_check.json
python code/replay_measurements.py --input ../reproduced/M45/effects.json --benchmark-model M45 --output ../reproduced/M45_analysis --verify-benchmarks
```

The first command writes the reference reading distributions, every threshold candidate and its classification score, the selected calibration, full complex `effects.json`, and a measurement report. It builds both measurement orders and retains all four vacuum pairs. In the standard run, the selected threshold is approximately `0.3300153585`; the traces in the order `00,01,10,11` are approximately `0.07175612,0.96435303,0.96435303,0.99953782`.

The second command compares all complex effects after allowing one common rephasing of the momentum basis. It is a check performed after reconstruction, not a source of measurement inputs.

Recompute the primary coefficients independently of the stored tables:

```sh
python measurement/check_primary.py --output ../reproduced/M45_primary_check.json
```

Generated files should be kept outside this distribution. The checksum manifest covers frozen inputs, code, documentation and validation receipts, not new output directories.

## Interpretation and conventions

`E_ab[xi,zeta]` is a measured effect in the selected momentum-channel subspace, averaged over the two probe orders. Its diagonal gives the raw probability of the vacuum-pair outcome. Complete outcome columns sum to one. Summing over channels gives a measured pair count. The relation to physical arrow multiplicity requires the closing-junction and complete-multiplet conditions stated in the paper; a defect-inaccessible pair is not generally a proof of the absence of a physical kink.

For these near-zero/one examples, the replay selects rows with trace at least 0.5. This explicit numerical rule replaces historical hard-coded fit-support lists. Every pair remains in the raw outputs. It is not a general multiplicity classifier for arbitrary defects or unresolved bands.

The fitted normalized weights use the uniform-position sinc kernel and one complex amplitude per channel and outcome. They are finite-regulator estimates of ideal squared basis coefficients. The reported weights are normalized after fitting; fitted row scales remain free. Column normalization and orthogonality are not imposed. Residuals and column defects are exported rather than hidden. Small solver residuals or optimizer stability do not constitute a continuum uncertainty estimate.

See `docs/DATA_FORMATS.md` and `docs/NUMERICAL_SETTINGS.md` for indices, units, conventions and tolerances.

## Provenance

All measurements in `data/` are numerical project results, not theoretical tables. Source-file hashes and the transformations used to package them appear in `data/manifest.json`. M45 CFT-input provenance is in `measurement/inputs/manifest.json`. Historical fit outputs are isolated under `data/benchmark_outputs/`.

The primary-tensor implementation cites Runkel, hep-th/9811178v2, and Fuchs–Runkel–Schweigert, hep-th/0412290v2, in its source. Its leading-one Virasoro fusing convention differs from a unitary quantum-group associator; the unit-positive two-point normalization is applied explicitly. No Yamazaki implementation or coefficient data are included in this package; its organization was informed by the documented ancillary release of arXiv:2609.25215v2.

Use this package with the accompanying manuscript and retain the version/hash when citing numerical results. This local release has not yet been assigned a public repository DOI or arXiv identifier.


==> anc/RELEASE_AUDIT.json <==
{
  "release_date": "2026-11-21",
  "publicly_uploaded": false,
  "reference_manuscript_commit": "69dd422",
  "scopes": [
    "Four-model measured-effect replay",
    "M45 calibration/detector reproduction from supplied CFT data",
    "M45 primary-coefficient recheck"
  ],
  "relocation_test_passed": true,
  "maximum_weight_replay_error": 1.448101638601429e-10,
  "maximum_M45_complex_effect_error": 8.881877093976169e-16,
  "not_included": [
    "Fresh generation of chiral null-quotient/Ward data",
    "Upstream M56/M67 measurement rebuild",
    "High-cutoff spectrum scans"
  ],
  "no_new_production_campaign": true,
  "manuscript_availability_paragraph_added": true,
  "scientific_code_and_data_unchanged_from_validated_release": true,
  "validated_release_zip_sha256": "7edae9b2d34d82b56c5e4bc9d99ff9ce503869ec136b764ecc939869e68c17f9"
}


==> anc/SOFTWARE_VERSIONS.json <==
{
  "tested_environments": [
    {
      "python": "3.10.11",
      "numpy": "2.2.6",
      "mpmath": "1.3.0",
      "os": "Windows",
      "scope": "All commands, including relocated M45 measurement and primary check"
    },
    {
      "python": "3.14.6",
      "numpy": "2.5.4",
      "os": "Windows",
      "scope": "Four saved-effect replays, synthetic validation and generated-M45 effect refit"
    }
  ],
  "working_precision": "float64/complex128 for measurements and fits;70decimal digits for primary check",
  "no_installation_performed_for_validation": true
}


==> anc/VALIDATION.md <==
# Validation performed on 21 November 2026

The package was copied to an independent local directory outside the research project. All analysis and M45 measurement commands were run there with Python3.10.11, NumPy2.2.6 and mpmath1.3.0, without access to original project data through the runtime code. The saved-effect implementation was also validated separately with Python3.14.6 and NumPy2.5.4.

| Check | Observed result |
|---|---|
| Four-model effect replay | All86 fitted weights reproduced; maximum absolute difference 1.448e-10. |
| Raw outcome completeness | All Cartesian outcomes retained; identity sums and positivity checked by the replay validator. |
| Synthetic fit/Jacobian checks | Passed; includes repeated momentum channels and rejection of malformed effects. |
| M45 upstream measurement | Rebuilt1020-dimensional periodic and1588-dimensional defect probes from supplied CFT inputs; local runtime 1.232s. |
| M45 complex effect comparison | All eight3x3 matrices match after one common channel rephasing; maximum difference 8.882e-16. |
| M45 primary regeneration | Four matrices checked at70digits against supplied coefficients; maximum binary64 difference below6e-17. |

These comparisons establish the stated finite-regulator replay. The fit residuals of approximately1.94%,3.98%,4.45%,3.74% are properties of the detector response approximation, and are still reported. Reproducing a previous fit to1e-10 does not make that model exact or establish a continuum error of1e-10.

Machine-readable checks and reference CSV tables are in `validation/`. `data/replay_validation.json` records the separate implementation audit. `validation/historical_sensitivity_summary.json` preserves the previously computed cutoff/order/position controls; those runs were not repeated while packaging. Original large numerical caches and mass-spectrum calculations were not rerun.

To repeat the independent small-array validation:

```sh
python code/validate_replay.py --output ../reproduced/independent_validation.json
```

File-integrity validation is separate: `python verify_manifest.py`. It verifies the packaged bytes, not the scientific correctness of the measurement.


==> anc/code/amplitude_fit.py <==
"""Small complex-effect fitter, adapted from the project's refit_coherent.py.

Original: 07_Slides/Bosonic_Student_Weights_Audit_20261021/refit_coherent.py.
The source SHA256 and adaptation record are in ../data/manifest.json.
This module preserves that implementation's NumPy damped Gauss--Newton
objective, analytic Jacobian, deterministic data-derived/random seeds and
stopping tolerances. It does not load benchmarks or theoretical weights.

For each supplied Hermitian effect E, minimize ||E-K*outer(conj(C),C)||_F^2.
The star between K and the outer product is elementwise multiplication.
Only the unobservable common phase of C is fixed. No unitarity, cross-row
constraint, zero-entry constraint or theoretical amplitude is imposed.
"""
from __future__ import annotations

import numpy as np


def prediction(amplitude, kernel):
    return kernel * np.outer(amplitude.conj(), amplitude)


def parameter_basis(n, anchor):
    basis = np.zeros((2 * n - 1, n), complex)
    basis[:n] = np.eye(n)
    for row, channel in enumerate(j for j in range(n) if j != anchor):
        basis[n + row, channel] = 1j
    return basis


def parameters(amplitude, anchor):
    if abs(amplitude[anchor]):
        amplitude = amplitude * np.exp(-1j * np.angle(amplitude[anchor]))
    return np.r_[amplitude.real, np.delete(amplitude.imag, anchor)]


def residual_and_jacobian(p, effect, kernel, basis):
    amplitude = p @ basis
    difference = prediction(amplitude, kernel) - effect
    derivatives = np.array([
        kernel * (np.outer(v.conj(), amplitude) + np.outer(amplitude.conj(), v))
        for v in basis
    ])
    residual = np.r_[difference.real.ravel(), difference.imag.ravel()]
    jacobian = np.concatenate((
        derivatives.real.reshape(len(basis), -1),
        derivatives.imag.reshape(len(basis), -1),
    ), axis=1).T
    return residual, jacobian


def minimize(initial, effect, kernel, basis, max_iterations=1000):
    p = initial.copy()
    damping, accepted, reason = 1e-3, 0, "maxiter"
    for iteration in range(max_iterations):
        residual, jacobian = residual_and_jacobian(p, effect, kernel, basis)
        cost = float(residual @ residual)
        gradient = jacobian.T @ residual
        if np.max(abs(gradient)) < 2e-12:
            reason = "gradient"
            break
        normal = jacobian.T @ jacobian
        diagonal = np.maximum(np.diag(normal), 1e-8)
        moved = False
        for _ in range(40):
            step = np.linalg.solve(normal + damping * np.diag(diagonal), -gradient)
            candidate = p + step
            candidate_residual, _ = residual_and_jacobian(candidate, effect, kernel, basis)
            new_cost = float(candidate_residual @ candidate_residual)
            if new_cost < cost:
                p, moved = candidate, True
                accepted += 1
                damping = max(damping / 3, 1e-14)
                if np.linalg.norm(step) < 2e-13 * (1 + np.linalg.norm(p)):
                    reason = "step"
                    break
                if cost - new_cost < 2e-15 * max(1, cost) and np.max(abs(gradient)) < 2e-9:
                    reason = "cost"
                    break
                break
            damping *= 10
        if not moved:
            reason = "no_decrease"
            break
        if reason in ("step", "cost"):
            break
    residual, jacobian = residual_and_jacobian(p, effect, kernel, basis)
    gradient_norm = float(np.max(abs(jacobian.T @ residual)))
    diagnostics = {
        "backend": "numpy_damped_gauss_newton",
        "iterations": iteration + 1,
        "accepted_steps": accepted,
        "termination": reason,
        "normalized_cost": float(residual @ residual),
        "gradient_inf": gradient_norm,
        "stationary": gradient_norm < 1e-8,
    }
    return p, diagnostics, jacobian


def fit_effect(effect, kernel, starts=20, seed=821):
    if starts < 3:
        raise ValueError("At least three data-derived starts are required")
    n = len(effect)
    size = float(np.linalg.norm(effect))
    if size < 1e-15:
        raise ValueError("A zero effect has undefined normalized row weights")
    anchor = int(np.argmax(effect.diagonal().real))
    normalized = effect / size
    basis = parameter_basis(n, anchor)
    rng = np.random.default_rng(seed)
    divided = np.divide(normalized, kernel, out=np.zeros_like(normalized), where=abs(kernel) > 1e-12)
    directions = []
    for matrix in (normalized, divided):
        _, eigenvectors = np.linalg.eigh((matrix + matrix.conj().T) / 2)
        directions.append(eigenvectors[:, -1].conj())
    diagonal = np.sqrt(np.maximum(normalized.diagonal().real, 0))
    directions.append(diagonal.astype(complex))
    for _ in range(starts - len(directions)):
        directions.append((diagonal + .2 * rng.random(n)) * np.exp(2j * np.pi * rng.random(n)))
    solutions = []
    for amplitude in directions:
        model = prediction(amplitude, kernel)
        factor = max(float(np.vdot(model, normalized).real / np.vdot(model, model).real), 1e-8)
        initial = parameters(amplitude * np.sqrt(factor), anchor)
        p, diagnostics, jacobian = minimize(initial, normalized, kernel, basis)
        amplitude = (p @ basis) * np.sqrt(size)
        amplitude *= np.exp(-1j * np.angle(amplitude[anchor]))
        solutions.append((diagnostics["normalized_cost"], amplitude, diagnostics, jacobian))
    solutions.sort(key=lambda item: item[0])
    _, amplitude, diagnostics, jacobian = solutions[0]
    if not diagnostics["stationary"]:
        raise RuntimeError(f"Fit did not reach stationarity: {diagnostics}")
    scale = float(np.sum(abs(amplitude) ** 2))
    weights = abs(amplitude) ** 2 / scale
    near = [solution for solution in solutions
            if solution[0] - solutions[0][0] < 1e-10 * max(1, solutions[0][0])]
    spread = max(float(np.max(abs(abs(r[1]) ** 2 / np.sum(abs(r[1]) ** 2) - weights))) for r in near)
    singular = np.linalg.svd(jacobian, compute_uv=False)
    rank = int(np.sum(singular > 1e-9 * singular[0]))
    difference = prediction(amplitude, kernel) - effect
    trace = float(np.trace(effect).real)
    residual = float(np.linalg.norm(difference))
    return {
        "anchor_channel_index": anchor,
        "amplitudes": {"real": amplitude.real.tolist(), "imag": amplitude.imag.tolist()},
        "row_weights": weights.tolist(),
        "fitted_row_scale": scale,
        "raw_effect_trace": trace,
        "raw_diagonal_probabilities": effect.diagonal().real.tolist(),
        "raw_diagonal_row_normalized": (effect.diagonal().real / trace).tolist(),
        "residual_frobenius": residual,
        "relative_frobenius": residual / size,
        "diagonal_residual_norm": float(np.linalg.norm(difference.diagonal())),
        "offdiagonal_residual_norm": float(np.linalg.norm(difference[~np.eye(n, dtype=bool)])),
        "optimization": diagnostics,
        "multistart_count": len(solutions),
        "near_best_count": len(near),
        "near_best_weight_spread": spread,
        "all_start_costs_normalized": [s[0] for s in solutions],
        "gauge_fixed_parameter_count": 2 * n - 1,
        "jacobian_rank": rank,
        "jacobian_singular_values": singular.tolist(),
        "jacobian_condition": float(singular[0] / singular[-1]) if rank == len(singular) else None,
        "seed": seed,
    }


==> anc/code/replay_measurements.py <==
"""Replay small measured-effect analysis; this is not an end-to-end TCSA run.

Example, from any working directory:
  python path/to/code/replay_measurements.py --output results --verify-benchmarks

Inputs are complete measured E_LR and E_RL matrices and channel/geometry
metadata. No Hamiltonian, detector diagonalization, theoretical U or quiver
support is read. For these single-closing-junction, near-zero/one datasets,
trace((E_LR+E_RL)/2)>=0.5 selects the rows to fit. All outcomes remain in the
raw output. This explicit selection rule is not a general multiplicity or
closing-junction inference algorithm. Vertex labels were calibrated upstream.

Benchmarks, when requested, are loaded only after all fits have finished.
The model is K_ij*C_i.conj()*C_j, K_ij=sinc(pi*d*(s_j-s_i)); d=1-2eps-ell.
The fitted row normalization estimates ideal |U|^2 subject to the response
model and complete-multiplet assumptions; columns need not sum to one.
"""
from __future__ import annotations

import argparse
import csv
from fractions import Fraction
import hashlib
import json
from pathlib import Path
import platform
import sys

sys.dont_write_bytecode = True
import numpy as np
from amplitude_fit import fit_effect

PACKAGE = Path(__file__).resolve().parents[1]
DATA = PACKAGE / "data"


def sha256(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def read_json(path):
    return json.loads(Path(path).read_text(encoding="utf-8-sig"))


def write_json(path, content):
    Path(path).write_text(json.dumps(content, indent=2, allow_nan=False) + "\n", encoding="utf-8")


def unpack(record, n):
    real = np.asarray(record["real"], dtype=float)
    imag = np.asarray(record["imag"], dtype=float)
    if real.shape != (n, n) or imag.shape != (n, n):
        raise ValueError("Both real and imaginary arrays must have shape (n,n)")
    result = real + 1j * imag
    if not np.isfinite(result).all():
        raise ValueError("Effect shape or finite-value validation failed")
    return result


def validate_input(data, tolerance=1e-10):
    channels = data["channels"]
    n = len(channels)
    if n < 1 or len(set(channels)) != n or len(data["spins"]) != n:
        raise ValueError("Invalid channel metadata")
    labels = data["vacuum_labels"]
    if len(set(labels)) != len(labels) or not labels:
        raise ValueError("Invalid vacuum-label metadata")
    pairs = data["outcome_pairs"]
    keys = sorted(pairs)
    represented = [tuple(pair) for pair in pairs.values()]
    if len(set(represented)) != len(represented) or set(represented) != {(a, b) for a in labels for b in labels}:
        raise ValueError("Complete, unique Cartesian outcome coverage required")
    if set(data["effects_lr"]) != set(keys) or set(data["effects_rl"]) != set(keys):
        raise ValueError("Both probe orders must contain every outcome")
    epsilon, width = float(data["epsilon"]), float(data["ell"])
    if not 0 < epsilon < epsilon + width < .5:
        raise ValueError("Require 0 < epsilon < epsilon+ell < 1/2")
    operators, checks = {}, {}
    for order in ("lr", "rl"):
        operators[order] = {key: unpack(data["effects_" + order][key], n) for key in keys}
        hermiticity = max(float(np.linalg.norm(matrix - matrix.conj().T)) for matrix in operators[order].values())
        minimum = min(float(np.linalg.eigvalsh((matrix + matrix.conj().T) / 2)[0]) for matrix in operators[order].values())
        completeness = float(np.linalg.norm(sum(operators[order].values()) - np.eye(n)))
        if hermiticity > tolerance or minimum < -tolerance or completeness > tolerance:
            raise ValueError(f"Invalid {order} effects: Hermiticity={hermiticity}, min eig={minimum}, completeness={completeness}")
        checks[order] = {"hermiticity_max_frobenius": hermiticity, "minimum_eigenvalue": minimum,
                         "completeness_frobenius": completeness}
    return operators, checks


def analyze(data, support_threshold=.5, starts=20, seed=821):
    data = dict(data)
    if "vacuum_labels" not in data:
        data["vacuum_labels"] = sorted({str(value) for pair in data["outcome_pairs"].values() for value in pair})
        data["outcome_pairs"] = {key: list(map(str, pair)) for key, pair in data["outcome_pairs"].items()}
    if not 0 < support_threshold < 1:
        raise ValueError("The near-zero/one support threshold must lie strictly between 0 and 1")
    operators, checks = validate_input(data)
    effects = {key: (operators["lr"][key] + operators["rl"][key]) / 2 for key in operators["lr"]}
    traces = {key: float(np.trace(effect).real) for key, effect in effects.items()}
    support = [key for key in effects if traces[key] >= support_threshold]
    if not support:
        raise ValueError("No outcome passes the specified trace threshold")
    excluded = [key for key in effects if key not in support]
    spins = np.array([float(Fraction(str(value))) for value in data["spins"]])
    separation = 1 - 2 * data["epsilon"] - data["ell"]
    kernel = np.sinc(separation * (spins[None, :] - spins[:, None]))
    fits = {key: fit_effect(effects[key], kernel, starts, seed + index) for index, key in enumerate(support)}
    weights = np.array([fits[key]["row_weights"] for key in support])
    amplitudes = np.array([np.array(fits[key]["amplitudes"]["real"]) + 1j * np.array(fits[key]["amplitudes"]["imag"]) for key in support])
    normalized = amplitudes / np.sqrt(np.sum(abs(amplitudes) ** 2, axis=1))[:, None]
    numerator = sum(fits[key]["residual_frobenius"] ** 2 for key in support)
    denominator = sum(float(np.linalg.norm(effects[key]) ** 2) for key in support)
    excluded_effect = sum((effects[key] for key in excluded), np.zeros_like(next(iter(effects.values()))))
    column_sums = weights.sum(axis=0)
    return {
        "model": data.get("model", "custom"), "channels": data["channels"], "spins": data["spins"],
        "L": data.get("L"), "coupling": data.get("coupling", data.get("lambda_phi21")), "Ncut": data.get("Ncut", data.get("ncut")),
        "epsilon": data["epsilon"], "ell": data["ell"], "d": separation, "K": kernel.tolist(),
        "source_calibration": data.get("source_calibration", {"threshold_cylinder": data.get("threshold"), "low_band_label": data.get("low_band_label"), "scope": "Any supplied threshold is upstream metadata, not recalculated in this analysis"}),
        "support_rule": {"observable": "trace((E_LR+E_RL)/2)", "comparison": ">=", "threshold": support_threshold,
                         "scope": "Explicit rule for supplied near-zero/one, single-closing-junction datasets; not a general multiplicity estimator"},
        "selected_outcomes": support, "excluded_from_fit_outcomes": excluded,
        "raw_trace_by_pair": traces,
        "vacuum_labels": data["vacuum_labels"],
        "measured_pair_count_matrix": [[int(np.rint(traces[next(key for key, pair in data["outcome_pairs"].items() if pair == [a, b])]))
                                        for b in data["vacuum_labels"]] for a in data["vacuum_labels"]],
        "pair_count_scope": "Rounded measured traces in the supplied selected subspace. Interpretation as arrows requires a complete multiplet and one closing junction per pair; zero closing multiplicity alone is not proof of physical absence.",
        "raw_probability_by_pair_channel": {key: effect.diagonal().real.tolist() for key, effect in effects.items()},
        "raw_column_sums": np.array([effect.diagonal().real for effect in effects.values()]).sum(axis=0).tolist(),
        "effect_validation": checks,
        "fits": fits,
        "global_relative_fit_residual": float(np.sqrt(numerator / denominator)),
        "maximum_row_relative_residual": max(fit["relative_frobenius"] for fit in fits.values()),
        "row_normalized_weight_column_sums": column_sums.tolist(),
        "maximum_column_sum_defect": float(np.max(abs(column_sums - 1))),
        "row_normalized_amplitude_gram_error": float(np.linalg.norm(normalized @ normalized.conj().T - np.eye(len(support)))),
        "fitted_plus_unfitted_completeness_error": float(np.linalg.norm(kernel * (amplitudes.conj().T @ amplitudes) + excluded_effect - np.eye(len(spins)))),
        "starts": starts, "seed": seed,
        "limits": ["Saved finite-regulator measurement analysis only; not end-to-end TCSA reproduction",
                   "Upstream vacuum labels and calibrated thresholds are metadata, not recalculated here",
                   "Row-normalized fit weights require the stated response and complete-subspace assumptions to estimate ideal squared overlaps",
                   "Fit residual and deterministic sensitivity are not continuum uncertainty bars",
                   "No benchmark or theoretical U enters support selection or fitting"],
    }


def verify_benchmark(result, reference, tolerance=1e-8):
    if set(result["fits"]) != set(reference["fits"]):
        raise AssertionError("Numerically selected support differs from archived benchmark support")
    weight_error = max(float(np.max(abs(np.array(fit["row_weights"]) - reference["fits"][key]["row_weights"]))) for key, fit in result["fits"].items())
    residual_error = abs(result["global_relative_fit_residual"] - reference["global_relative_fit_residual"])
    column_error = float(np.max(abs(np.array(result["row_normalized_weight_column_sums"]) - reference["row_normalized_weight_column_sums"])))
    trace_error = max(abs(result["raw_trace_by_pair"][key] - reference["fits"][key]["raw_effect_trace"]) for key in result["fits"])
    passed = max(weight_error, residual_error, column_error, trace_error) < tolerance
    return {"passed": passed, "absolute_tolerance": tolerance, "maximum_weight_difference": weight_error,
            "global_residual_difference": residual_error, "maximum_column_sum_difference": column_error,
            "maximum_retained_trace_difference": trace_error,
            "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"}


def write_csv(path, header, rows):
    with Path(path).open("w", encoding="utf-8", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(header)
        writer.writerows(rows)


def write_outputs(output, results, benchmarks):
    output.mkdir(parents=True, exist_ok=True)
    raw, counts, weights, diagnostics, columns, summaries = [], [], [], [], [], []
    for model, result in results.items():
        write_json(output / f"{model}_replay.json", result)
        for pair, trace in result["raw_trace_by_pair"].items():
            selected = pair in result["fits"]
            counts.append([model, pair, trace, int(np.rint(trace)), selected])
            for channel, probability in zip(result["channels"], result["raw_probability_by_pair_channel"][pair]):
                raw.append([model, pair, channel, probability, trace, selected])
        for pair, fit in result["fits"].items():
            for channel, weight, diagonal in zip(result["channels"], fit["row_weights"], fit["raw_diagonal_row_normalized"]):
                weights.append([model, pair, channel, weight, diagonal, weight - diagonal])
            diagnostics.append([model, pair, fit["raw_effect_trace"], fit["fitted_row_scale"], fit["relative_frobenius"],
                                fit["jacobian_rank"], fit["gauge_fixed_parameter_count"], fit["jacobian_condition"],
                                fit["near_best_count"], fit["near_best_weight_spread"], fit["optimization"]["gradient_inf"]])
        for channel, value in zip(result["channels"], result["row_normalized_weight_column_sums"]):
            columns.append([model, channel, value, value - 1])
        summaries.append([model, len(result["channels"]), len(result["raw_trace_by_pair"]), len(result["fits"]),
                          result["global_relative_fit_residual"], result["maximum_row_relative_residual"], result["maximum_column_sum_defect"]])
    write_csv(output / "raw_pair_probabilities.csv", ["model", "pair", "channel", "raw_probability", "raw_pair_trace", "selected_for_fit"], raw)
    write_csv(output / "raw_pair_counts.csv", ["model", "pair", "raw_trace", "rounded_measured_pair_count", "selected_for_fit"], counts)
    write_csv(output / "fitted_weights.csv", ["model", "pair", "channel", "fitted_row_weight", "raw_row_normalized_diagonal", "fit_minus_diagonal"], weights)
    write_csv(output / "fit_diagnostics.csv", ["model", "pair", "raw_trace", "fitted_row_scale", "relative_residual", "jacobian_rank", "parameter_count", "jacobian_condition", "near_best_count", "near_best_weight_spread", "gradient_inf"], diagnostics)
    write_csv(output / "column_normalization.csv", ["model", "channel", "fitted_weight_column_sum", "column_sum_minus_one"], columns)
    write_csv(output / "model_summary.csv", ["model", "channels", "all_outcomes", "fitted_outcomes", "global_relative_residual", "worst_row_relative_residual", "maximum_column_sum_defect"], summaries)
    write_json(output / "run_manifest.json", {"python": platform.python_version(), "numpy": np.__version__,
               "input_manifest_sha256": sha256(DATA / "manifest.json"),
               "code_sha256": {path.name: sha256(path) for path in (Path(__file__), Path(__file__).with_name("amplitude_fit.py"))},
               "models": list(results), "benchmark_checks": benchmarks,
               "scope": "Small saved measurement matrices only; no production TCSA or detector reconstruction"})


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--output", type=Path, required=True, help="Output directory; must be outside package data/ and code/")
    parser.add_argument("--models", nargs="+", choices=["M45", "M56_ordered", "M56_disordered", "M67"])
    parser.add_argument("--input", type=Path, help="Analyze one custom all-pair effects JSON instead of packaged measurements")
    parser.add_argument("--benchmark-model", choices=["M45", "M56_ordered", "M56_disordered", "M67"], help="Optional archived comparator for --input; never used during fitting")
    parser.add_argument("--support-threshold", type=float, default=.5)
    parser.add_argument("--starts", type=int, default=20)
    parser.add_argument("--seed", type=int, default=821)
    parser.add_argument("--verify-benchmarks", action="store_true")
    args = parser.parse_args()
    output = args.output.resolve()
    if any(output == path or path in output.parents for path in (DATA.resolve(), Path(__file__).parent.resolve())):
        parser.error("Output must not modify packaged data/ or code/")
    manifest = read_json(DATA / "manifest.json")
    if args.input and args.models:
        parser.error("Use --input or --models, not both")
    if args.benchmark_model and not args.input:
        parser.error("--benchmark-model requires --input")
    if args.input and args.verify_benchmarks and not args.benchmark_model:
        parser.error("Custom input benchmark verification requires --benchmark-model")
    names = args.models or list(manifest["models"])
    results = {}
    if args.input:
        custom = read_json(args.input)
        name = args.benchmark_model or "custom"
        custom["model"] = name
        results[name] = analyze(custom, args.support_threshold, args.starts, args.seed)
        results[name]["custom_input_sha256"] = sha256(args.input)
        names = [name]
    for name in names:
        if args.input:
            break
        entry = manifest["models"][name]
        input_path = DATA / entry["measurement_file"]
        if sha256(input_path) != entry["measurement_sha256"]:
            raise ValueError(f"Input checksum mismatch for {name}")
        results[name] = analyze(read_json(input_path), args.support_threshold, args.starts, args.seed)
        print(f"{name}: {len(results[name]['fits'])} rows selected; global residual {100 * results[name]['global_relative_fit_residual']:.6f}%", flush=True)
    benchmarks = {}
    if args.verify_benchmarks:
        for name in names:
            entry = manifest["models"][name]
            benchmark_path = DATA / entry["benchmark_file"]
            if sha256(benchmark_path) != entry["benchmark_sha256"]:
                raise ValueError(f"Benchmark checksum mismatch for {name}")
            benchmarks[name] = verify_benchmark(results[name], read_json(benchmark_path))
    write_outputs(output, results, benchmarks)
    if not all(check["passed"] for check in benchmarks.values()):
        raise AssertionError("Benchmark mismatch; inspect run_manifest.json")
    print(f"Wrote {len(results)} model replays and 6 CSV tables; benchmark verification {'passed' if benchmarks else 'not requested'}")


if __name__ == "__main__":
    main()


==> anc/code/requirements.txt <==
numpy>=2.2.6,<3


==> anc/code/validate_replay.py <==
"""Independent small-matrix checks for the portable measurement-analysis replay.

Default: print one JSON report without writing files. Optional --output PATH
writes that same report. The checks use synthetic 3/5/6-channel matrices and
the packaged finite-regulator measurements. They do not rebuild a Hamiltonian,
detector or eigenvectors. Numerical benchmark files are opened only after all
four measurement fits have completed; synthetic exact matrices are validation
fixtures, never initializers for the measured-effect fits.
"""
from __future__ import annotations

import argparse
import copy
from fractions import Fraction
import hashlib
import json
import math
from pathlib import Path
import platform
import sys

sys.dont_write_bytecode = True
import numpy as np
import amplitude_fit as fitter
import replay_measurements as replay


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def read(path):
    return json.loads(Path(path).read_text(encoding="utf-8-sig"))


def complex_array(record):
    return np.array(record["real"]) + 1j * np.array(record["imag"])


def scalar_kernel(spins, separation):
    """Use scalar sin(x)/x, independently of the replay's NumPy sinc call."""
    momenta = [float(Fraction(str(value))) for value in spins]
    return np.array([[1.0 if a == b else math.sin(math.pi * separation * (b - a)) /
                      (math.pi * separation * (b - a)) for b in momenta] for a in momenta])


def synthetic_checks():
    random = np.random.default_rng(468217)
    results = {}
    for n, spins in [(3, [0, .4, -.4]), (5, [0, 0, .5, 1/3, -1/3]),
                     (6, [0, 0, 2/7, -2/7, 3/7, -3/7])]:
        unitary, _ = np.linalg.qr(random.normal(size=(n, n)) + 1j * random.normal(size=(n, n)))
        kernel = scalar_kernel(spins, .97)
        recovery, conjugation = [], []
        for index, row in enumerate(unitary):
            effect = kernel * row.conj()[:, None] * row[None, :]
            result = fitter.fit_effect(effect, kernel, starts=8, seed=821 + index)
            conjugate = fitter.fit_effect(effect.conj(), kernel, starts=8, seed=821 + index)
            recovery.append(float(np.max(abs(np.array(result["row_weights"]) - abs(row) ** 2))))
            conjugation.append(float(np.max(abs(np.array(result["row_weights"]) - conjugate["row_weights"]))))
        assert max(recovery + conjugation) < 1e-8
        results[str(n)] = {"maximum_exact_weight_error": max(recovery),
                           "maximum_conjugation_weight_error": max(conjugation)}
    n = 4
    basis = fitter.parameter_basis(n, 1)
    parameters = random.normal(size=2 * n - 1) / 3
    effect, kernel = np.eye(n) / 4, np.ones((n, n))
    _, analytic = fitter.residual_and_jacobian(parameters, effect, kernel, basis)
    step, identity = 1e-6, np.eye(len(parameters))
    numerical = np.column_stack([
        (fitter.residual_and_jacobian(parameters + step * direction, effect, kernel, basis)[0] -
         fitter.residual_and_jacobian(parameters - step * direction, effect, kernel, basis)[0]) / (2 * step)
        for direction in identity
    ])
    difference = float(np.linalg.norm(analytic - numerical))
    assert difference < 1e-8
    return {"fixtures": results, "jacobian_finite_difference_frobenius_error": difference,
            "absolute_tolerance": 1e-8, "passed": True}


def malformed_input_checks():
    matrices = {"00": np.zeros((3, 3)), "01": np.diag([1., 0, 0]),
                "10": np.diag([0., 1, 0]), "11": np.diag([0., 0, 1])}
    base = {"channels": ["a", "b", "c"], "spins": ["0", "2/5", "-2/5"],
            "vacuum_labels": ["0", "1"], "outcome_pairs": {pair: list(pair) for pair in matrices},
            "epsilon": .005, "ell": .02}
    base.update({"effects_" + order: {pair: {"real": value.tolist(), "imag": np.zeros((3, 3)).tolist()}
                                    for pair, value in matrices.items()} for order in ("lr", "rl")})
    replay.validate_input(base)
    mutations = {}
    item = copy.deepcopy(base)
    del item["effects_lr"]["00"]
    mutations["missing_probe_order_outcome"] = item
    item = copy.deepcopy(base)
    item["outcome_pairs"]["00"] = ["0", "1"]
    mutations["duplicate_Cartesian_pair"] = item
    item = copy.deepcopy(base)
    item["effects_lr"]["00"]["real"][0][0] = -.1
    item["effects_lr"]["01"]["real"][0][0] = 1.1
    mutations["negative_effect_while_total_sum_is_identity"] = item
    item = copy.deepcopy(base)
    item["effects_lr"]["01"]["real"][0][1] = .01
    mutations["non_Hermitian_effect"] = item
    item = copy.deepcopy(base)
    item["effects_lr"]["01"]["real"][0][0] = .9
    mutations["nonidentity_total_effect"] = item
    item = copy.deepcopy(base)
    item["effects_lr"]["00"]["imag"] = [[0., 0., 0.]]
    mutations["broadcastable_but_wrong_imaginary_shape"] = item
    item = copy.deepcopy(base)
    item["effects_lr"]["00"]["real"][0][0] = float("nan")
    mutations["nonfinite_effect"] = item
    rejected = {}
    for name, item in mutations.items():
        try:
            replay.validate_input(item)
        except (ValueError, TypeError, KeyError):
            rejected[name] = True
        else:
            raise AssertionError(f"Malformed input accepted: {name}")
    return {"rejected": rejected, "passed": True}


def measurement_checks():
    manifest = read(replay.DATA / "manifest.json")
    inputs, results = {}, {}
    for name, entry in manifest["models"].items():
        path = replay.DATA / entry["measurement_file"]
        assert digest(path) == entry["measurement_sha256"], f"Measurement checksum mismatch: {name}"
        data = read(path)
        assert not {"allowed_outcomes", "theory", "theory_weights", "U"}.intersection(data)
        inputs[name] = data
        results[name] = replay.analyze(data)
    # Deliberately below the completed fitting loop: reference values cannot
    # influence calibration metadata, inferred support, seeds or minimization.
    comparisons = {}
    for name, result in results.items():
        entry = manifest["models"][name]
        path = replay.DATA / entry["benchmark_file"]
        assert digest(path) == entry["benchmark_sha256"], f"Benchmark checksum mismatch: {name}"
        reference = read(path)
        assert set(result["fits"]) == set(reference["fits"])
        data = inputs[name]
        kernel = scalar_kernel(data["spins"], 1 - 2 * data["epsilon"] - data["ell"])
        effects = {pair: (complex_array(data["effects_lr"][pair]) +
                          complex_array(data["effects_rl"][pair])) / 2 for pair in data["outcome_pairs"]}
        weight_error = max(float(np.max(abs(np.array(fit["row_weights"]) -
                                                reference["fits"][pair]["row_weights"])))
                           for pair, fit in result["fits"].items())
        trace_error = max(abs(float(np.trace(effect).real) - result["raw_trace_by_pair"][pair])
                          for pair, effect in effects.items())
        numerator, denominator, row_residual_error = 0., 0., 0.
        for pair, fit in result["fits"].items():
            amplitude = complex_array(fit["amplitudes"])
            prediction = kernel * amplitude.conj()[:, None] * amplitude[None, :]
            norm = float(np.linalg.norm(effects[pair]))
            residual = float(np.linalg.norm(prediction - effects[pair]))
            numerator += residual ** 2
            denominator += norm ** 2
            row_residual_error = max(row_residual_error, abs(residual / norm - fit["relative_frobenius"]))
            assert fit["optimization"]["stationary"]
            assert fit["jacobian_rank"] == fit["gauge_fixed_parameter_count"]
        direct_residual = math.sqrt(numerator / denominator)
        residual_error = abs(direct_residual - reference["global_relative_fit_residual"])
        column_error = float(np.max(abs(np.array(result["row_normalized_weight_column_sums"]) -
                                       reference["row_normalized_weight_column_sums"])))
        support_error = any((trace >= .5) != (pair in result["fits"])
                            for pair, trace in result["raw_trace_by_pair"].items())
        assert not support_error
        assert max(weight_error, residual_error, column_error, trace_error, row_residual_error) < 1e-8
        comparisons[name] = {
            "all_raw_pairs": len(effects), "channels": len(data["channels"]),
            "fitted_pairs": len(result["fits"]), "numerically_selected_pairs": result["selected_outcomes"],
            "maximum_weight_difference_from_numerical_benchmark": weight_error,
            "global_residual_difference_from_numerical_benchmark": residual_error,
            "maximum_column_sum_difference_from_numerical_benchmark": column_error,
            "independent_raw_trace_replay_error": trace_error,
            "independent_row_residual_replay_error": row_residual_error,
            "global_relative_fit_residual": direct_residual,
            "complete_raw_effect_error": float(np.linalg.norm(sum(effects.values()) - np.eye(len(data["channels"])))),
            "all_selected_fits_stationary_and_locally_full_rank": True, "passed": True,
        }
    return {"models": comparisons, "absolute_tolerance": 1e-8,
            "benchmark_read_order": "All four measured-effect fits completed before any benchmark was opened",
            "passed": True}


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--output", type=Path, help="Optional report destination; default only prints JSON")
    args = parser.parse_args()
    report = {
        "scope": "Independent small saved-effect and synthetic algebra validation; no production TCSA or detector reconstruction",
        "python": platform.python_version(), "numpy": np.__version__,
        "synthetic_checks": synthetic_checks(), "malformed_input_checks": malformed_input_checks(),
        "measurement_checks": measurement_checks(),
        "manifest_sha256": digest(replay.DATA / "manifest.json"),
        "code_sha256": {path.name: digest(path) for path in [Path(__file__), Path(fitter.__file__), Path(replay.__file__)]},
        "all_checks_passed": True,
    }
    text = json.dumps(report, indent=2, allow_nan=False) + "\n"
    if args.output:
        output = args.output.resolve()
        protected = [Path(__file__).resolve().parent, replay.DATA.resolve() / "measurements",
                     replay.DATA.resolve() / "benchmark_outputs"]
        if output == (replay.DATA / "manifest.json").resolve() or any(path == output or path in output.parents for path in protected):
            parser.error("Validation output must not overwrite code, measurement inputs, benchmarks or manifest")
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_text(text, encoding="utf-8")
    print(text, end="")


if __name__ == "__main__":
    main()


==> anc/data/benchmark_outputs/M45_fit_reference.json <==
{
  "status": "completed_refit_of_supplied_effects",
  "data_kind": "unified_remeasurement_from_TCSA",
  "channels": [
    "0",
    "+2/5",
    "-2/5"
  ],
  "spins": [
    "0",
    "2/5",
    "-2/5"
  ],
  "epsilon": 0.005,
  "ell": 0.02,
  "d": 0.97,
  "K": [
    [
      1.0,
      0.7701244004811222,
      0.7701244004811222
    ],
    [
      0.7701244004811222,
      1.0,
      0.2654179245898364
    ],
    [
      0.7701244004811222,
      0.2654179245898364,
      1.0
    ]
  ],
  "minimum_absolute_kernel_entry": 0.2654179245898364,
  "kernel_phase_graph_connected": true,
  "kernel_eigenvalues": [
    0.035533108975948524,
    0.7345820754101637,
    2.2298848156138886
  ],
  "kernel_note": "Repeated exact spins can make K singular as a matrix without obstructing elementwise rank-one inference; near-zero individual K entries weaken phase information.",
  "cartesian_outcome_coverage_verified": true,
  "coverage_warning": null,
  "allowed_outcomes": [
    "01",
    "10",
    "11"
  ],
  "forbidden_outcomes": [
    "00"
  ],
  "effect_checks": {
    "00": {
      "hermiticity_LR": 6.071444051076694e-20,
      "hermiticity_RL": 8.188034874389086e-20,
      "minimum_eigenvalue_LR": 0.002919618696914747,
      "minimum_eigenvalue_RL": 0.0029196186969147535,
      "ordering_difference_frobenius": 0.008145384201884133,
      "diagonal": [
        0.0260955564970688,
        0.022830281987666286,
        0.022830281987666345
      ]
    },
    "01": {
      "hermiticity_LR": 2.7486234717273733e-18,
      "hermiticity_RL": 4.491009311007663e-19,
      "minimum_eigenvalue_LR": 0.022168952914214453,
      "minimum_eigenvalue_RL": 0.0218913207258713,
      "ordering_difference_frobenius": 0.006253828972955728,
      "diagonal": [
        0.42867245096236384,
        0.2678402893868612,
        0.2678402893868621
      ]
    },
    "10": {
      "hermiticity_LR": 1.5797555725835944e-18,
      "hermiticity_RL": 3.891917961765611e-18,
      "minimum_eigenvalue_LR": 0.021891320725871258,
      "minimum_eigenvalue_RL": 0.022168952914214512,
      "ordering_difference_frobenius": 0.006253828972955667,
      "diagonal": [
        0.42867245096236384,
        0.2678402893868612,
        0.267840289386862
      ]
    },
    "11": {
      "hermiticity_LR": 3.9485690905077374e-17,
      "hermiticity_RL": 5.479598031808199e-18,
      "minimum_eigenvalue_LR": 0.02014598753116753,
      "minimum_eigenvalue_RL": 0.020145987531167517,
      "ordering_difference_frobenius": 0.008145384201884098,
      "diagonal": [
        0.1165595415782036,
        0.4414891392386099,
        0.44148913923861044
      ]
    }
  },
  "completeness_LR_frobenius": 2.003528415585518e-15,
  "completeness_RL_frobenius": 1.6379946866157472e-15,
  "completeness_average_frobenius": 1.7259878775415849e-15,
  "excluded_probability_by_channel": [
    0.0260955564970688,
    0.022830281987666286,
    0.022830281987666345
  ],
  "fits": {
    "01": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.6515016634776388,
          0.5148932180288915,
          0.5148932180288923
        ],
        "imag": [
          0.0,
          0.017835606102162272,
          -0.01783560610216259
        ]
      },
      "squared_amplitudes": [
        0.42445441751413054,
        0.2654331348171792,
        0.26543313481718
      ],
      "fitted_row_scale": 0.9553206871484897,
      "raw_effect_trace": 0.9643530297360872,
      "row_weights": [
        0.44430569045989443,
        0.27784715477005234,
        0.27784715477005323
      ],
      "raw_diagonal_probabilities": [
        0.42867245096236384,
        0.2678402893868612,
        0.2678402893868621
      ],
      "raw_diagonal_row_normalized": [
        0.44451817720703163,
        0.2777409113964837,
        0.27774091139648466
      ],
      "max_weight_change_from_diagonal_only": 0.00021248674713719717,
      "residual_frobenius": 0.010189516100537954,
      "relative_frobenius": 0.013172377073748841,
      "diagonal_residual_norm": 0.0054203867403625336,
      "offdiagonal_residual_norm": 0.008628189030614955,
      "offdiagonal_relative_residual": 0.016569845544854123,
      "direct_coherence_magnitude_defect": 0.042176900325021194,
      "deconvolved_hermitian_eigenvalues": [
        -0.014606336020282551,
        0.0203963615828795,
        1.2408660093815178
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 5,
        "accepted_steps": 4,
        "termination": "no_decrease",
        "cost": 0.00017351151777302262,
        "gradient_inf": 4.966184703053544e-10,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 3.4656255643028544e-10,
      "all_start_costs_normalized": [
        0.00017351151777302262,
        0.00017351151777302324,
        0.0001735115177730235,
        0.00017351151777302357,
        0.0001735115177730236,
        0.0001735115177730237,
        0.00017351151777302378,
        0.00017351151777302384,
        0.0001735115177730239,
        0.0001735115177730239,
        0.00017351151777302395,
        0.00017351151777302397,
        0.000173511517773024,
        0.00017351151777302403,
        0.00017351151777302405,
        0.00017351151777302408,
        0.0001735115177730242,
        0.00017351151777302432,
        0.00017351151777302435,
        0.00017351151777302495
      ],
      "jacobian_singular_values": [
        1.848598809447187,
        1.4224665173561943,
        1.3083048426573816,
        0.8646153942958344,
        0.8067643662427153
      ],
      "gauge_fixed_parameter_count": 5,
      "jacobian_rank": 5,
      "jacobian_condition": 2.291373896515201,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "10": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.6515016636866565,
          -0.4270408697661908,
          -0.4270408697661895
        ],
        "imag": [
          0.0,
          -0.28821733150291573,
          0.28821733150291884
        ]
      },
      "squared_amplitudes": [
        0.4244544177864813,
        0.2654331346293264,
        0.265433134629327
      ],
      "fitted_row_scale": 0.9553206870451347,
      "raw_effect_trace": 0.964353029736087,
      "row_weights": [
        0.44430569079305166,
        0.2778471546034738,
        0.2778471546034745
      ],
      "raw_diagonal_probabilities": [
        0.42867245096236384,
        0.2678402893868612,
        0.267840289386862
      ],
      "raw_diagonal_row_normalized": [
        0.4445181772070317,
        0.27774091139648377,
        0.27774091139648455
      ],
      "max_weight_change_from_diagonal_only": 0.00021248641398002865,
      "residual_frobenius": 0.010189516100537886,
      "relative_frobenius": 0.013172377073748753,
      "diagonal_residual_norm": 0.005420386695272899,
      "offdiagonal_residual_norm": 0.00862818905894101,
      "offdiagonal_relative_residual": 0.01656984559925237,
      "direct_coherence_magnitude_defect": 0.042176900325021194,
      "deconvolved_hermitian_eigenvalues": [
        -0.014606336020282551,
        0.020396361582879864,
        1.2408660093815183
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 9,
        "accepted_steps": 9,
        "termination": "cost",
        "cost": 0.00017351151777302142,
        "gradient_inf": 3.891227617902615e-13,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 4.173983381150492e-11,
      "all_start_costs_normalized": [
        0.00017351151777302142,
        0.00017351151777302175,
        0.00017351151777302183,
        0.00017351151777302208,
        0.00017351151777302208,
        0.00017351151777302218,
        0.00017351151777302226,
        0.00017351151777302237,
        0.00017351151777302243,
        0.00017351151777302243,
        0.00017351151777302243,
        0.00017351151777302243,
        0.00017351151777302267,
        0.0001735115177730227,
        0.00017351151777302273,
        0.00017351151777302273,
        0.00017351151777302283,
        0.00017351151777302297,
        0.00017351151777302308,
        0.00017351151777302338
      ],
      "jacobian_singular_values": [
        1.8485988095725265,
        1.4224665171615507,
        1.3083048425605441,
        0.8646153944977731,
        0.806764366501545
      ],
      "gauge_fixed_parameter_count": 5,
      "jacobian_rank": 5,
      "jacobian_condition": 2.2913738959354326,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "11": {
      "status": "fitted",
      "anchor": 2,
      "amplitudes": {
        "real": [
          -0.09934214897576524,
          -0.5351186658766147,
          0.6614430474996292
        ],
        "imag": [
          0.30574369596261664,
          -0.38878646904948827,
          0.0
        ]
      },
      "squared_amplitudes": [
        0.10334807018400408,
        0.4375069050855367,
        0.43750690508559675
      ],
      "fitted_row_scale": 0.9783618803551375,
      "raw_effect_trace": 0.9995378200554239,
      "row_weights": [
        0.10563378669913995,
        0.44718310665039934,
        0.44718310665046074
      ],
      "raw_diagonal_probabilities": [
        0.1165595415782036,
        0.4414891392386099,
        0.44148913923861044
      ],
      "raw_diagonal_row_normalized": [
        0.11661343797050164,
        0.4416932810147489,
        0.4416932810147495
      ],
      "max_weight_change_from_diagonal_only": 0.01097965127136169,
      "residual_frobenius": 0.021030764010333932,
      "relative_frobenius": 0.028937590921370628,
      "diagonal_residual_norm": 0.014361732280581,
      "offdiagonal_residual_norm": 0.015363387671971136,
      "offdiagonal_relative_residual": 0.043493786562583334,
      "direct_coherence_magnitude_defect": 0.08688856245999144,
      "deconvolved_hermitian_eigenvalues": [
        0.018235838522794243,
        0.05278250033114504,
        1.304310514296135
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 15,
        "accepted_steps": 15,
        "termination": "cost",
        "cost": 0.0008373841683325919,
        "gradient_inf": 9.324858268357217e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 9.622663776909235e-12,
      "all_start_costs_normalized": [
        0.0008373841683325919,
        0.000837384168332592,
        0.0008373841683325923,
        0.0008373841683325924,
        0.0008373841683325924,
        0.0008373841683325926,
        0.0008373841683325926,
        0.0008373841683325926,
        0.0008373841683325926,
        0.0008373841683325929,
        0.0008373841683325931,
        0.0008373841683325931,
        0.0008373841683325932,
        0.0008373841683325934,
        0.0008373841683325936,
        0.0008373841683325938,
        0.0008373841683325938,
        0.0008373841683325942,
        0.0008373841683325943,
        0.0008373841683325955
      ],
      "jacobian_singular_values": [
        1.7289009542759277,
        1.6051964269948107,
        1.324445080465342,
        1.2341101130285221,
        0.3982699095891373
      ],
      "gauge_fixed_parameter_count": 5,
      "jacobian_rank": 5,
      "jacobian_condition": 4.341028314339625,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    }
  },
  "global_relative_fit_residual": 0.019411109201066225,
  "fitted_allowed_plus_measured_forbidden_completeness_error": 0.033242809669668916,
  "row_normalized_amplitude_gram_error": 0.05826053993862763,
  "row_normalized_weight_column_sums": [
    0.9942451679520858,
    1.0028774160239253,
    1.0028774160239884
  ],
  "probability_convention": "Raw E_ab[xi,xi] is P(ab|xi). Row-normalized fit weights are a model reconstruction; under a uniform channel prior they have the direction P(xi|ab). Equality to |U_ab,xi|^2 requires the response-factor and complete-subspace assumptions.",
  "no_theory_target_used": true,
  "seed": 821,
  "starts": 20,
  "limits": [
    "An optimization residual is not continuum/TCSA error.",
    "Positivity and completeness of effects do not establish the uniform-position/rank-one response model.",
    "Mass reconstruction is not used in the fit and cannot by itself test near-degenerate channel weights."
  ]
}


==> anc/data/benchmark_outputs/M56_disordered_fit_reference.json <==
{
  "status": "completed_refit_of_supplied_effects",
  "data_kind": "supplied_unverified_measurement_effects",
  "channels": [
    "B",
    "H",
    "+",
    "-"
  ],
  "spins": [
    "0",
    "1/2",
    "1/3",
    "-1/3"
  ],
  "epsilon": 0.005,
  "ell": 0.02,
  "d": 0.97,
  "K": [
    [
      1.0,
      0.6555804585758466,
      0.8366883908445898,
      0.8366883908445898
    ],
    [
      0.6555804585758466,
      1.0,
      0.9575589252974338,
      0.22304252141360764
    ],
    [
      0.8366883908445898,
      0.9575589252974338,
      1.0,
      0.440897796580346
    ],
    [
      0.8366883908445898,
      0.22304252141360764,
      0.440897796580346,
      1.0
    ]
  ],
  "minimum_absolute_kernel_entry": 0.22304252141360764,
  "kernel_phase_graph_connected": true,
  "kernel_eigenvalues": [
    0.0004175337575511851,
    0.04137524913745636,
    0.9431347590950765,
    3.015072458009916
  ],
  "kernel_note": "Repeated exact spins can make K singular as a matrix without obstructing elementwise rank-one inference; near-zero individual K entries weaken phase information.",
  "cartesian_outcome_coverage_verified": true,
  "coverage_warning": null,
  "allowed_outcomes": [
    "00",
    "01",
    "10",
    "11"
  ],
  "forbidden_outcomes": [],
  "effect_checks": {
    "00": {
      "hermiticity_LR": 0.0,
      "hermiticity_RL": 0.0,
      "minimum_eigenvalue_LR": 0.006741798046130093,
      "minimum_eigenvalue_RL": 0.006741798046130157,
      "ordering_difference_frobenius": 0.012095032168640028,
      "diagonal": [
        0.13333597971209316,
        0.35351930872848225,
        0.24068945894397947,
        0.24068945894397942
      ]
    },
    "01": {
      "hermiticity_LR": 0.0,
      "hermiticity_RL": 0.0,
      "minimum_eigenvalue_LR": 0.009515462743584628,
      "minimum_eigenvalue_RL": 0.010937336042109594,
      "ordering_difference_frobenius": 0.009563801891014722,
      "diagonal": [
        0.35040938698054,
        0.13074435522714772,
        0.2408692072358083,
        0.24086920723580818
      ]
    },
    "10": {
      "hermiticity_LR": 0.0,
      "hermiticity_RL": 0.0,
      "minimum_eigenvalue_LR": 0.010937336042109648,
      "minimum_eigenvalue_RL": 0.009515462743584583,
      "ordering_difference_frobenius": 0.009563801891014759,
      "diagonal": [
        0.35040938698054,
        0.1307443552271477,
        0.24086920723580818,
        0.240869207235808
      ]
    },
    "11": {
      "hermiticity_LR": 0.0,
      "hermiticity_RL": 0.0,
      "minimum_eigenvalue_LR": 0.02065657620946618,
      "minimum_eigenvalue_RL": 0.02065657620946609,
      "ordering_difference_frobenius": 0.012095032168639943,
      "diagonal": [
        0.16584524632682598,
        0.38499198081722186,
        0.2775721265844048,
        0.277572126584405
      ]
    }
  },
  "completeness_LR_frobenius": 1.8918716397537703e-15,
  "completeness_RL_frobenius": 1.903169569620923e-15,
  "completeness_average_frobenius": 1.7092656626544286e-15,
  "excluded_probability_by_channel": [
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "fits": {
    "00": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -2.6693726192517614e-12,
          0.5905409733361616,
          -0.42089000190491965,
          0.4208830009804757
        ],
        "imag": [
          0.34670846132711103,
          0.0,
          -0.2430009558997937,
          -0.24299691390904624
        ]
      },
      "squared_amplitudes": [
        0.12020675715581285,
        0.34873864118882114,
        0.23619785827173675,
        0.23619000068365156
      ],
      "fitted_row_scale": 0.9413332573000224,
      "raw_effect_trace": 0.9682342063285343,
      "row_weights": [
        0.12769840672642938,
        0.3704730906768238,
        0.2509184249467727,
        0.250910077649974
      ],
      "raw_diagonal_probabilities": [
        0.13333597971209316,
        0.35351930872848225,
        0.24068945894397947,
        0.24068945894397942
      ],
      "raw_diagonal_row_normalized": [
        0.13771046182895397,
        0.36511755773326665,
        0.24858599021888972,
        0.24858599021888966
      ],
      "max_weight_change_from_diagonal_only": 0.010012055102524592,
      "residual_frobenius": 0.02108355730114282,
      "relative_frobenius": 0.028570569383877132,
      "diagonal_residual_norm": 0.015350924020801912,
      "offdiagonal_residual_norm": 0.01445218046448838,
      "offdiagonal_relative_residual": 0.027026497077852152,
      "direct_coherence_magnitude_defect": 0.11279957939391239,
      "deconvolved_hermitian_eigenvalues": [
        0.0016311614572721512,
        0.01820833350934802,
        0.04644154830961299,
        1.2457841920459456
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 12,
        "accepted_steps": 12,
        "termination": "cost",
        "cost": 0.0008162774349189353,
        "gradient_inf": 2.512890069639173e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 2.6268376362992285e-11,
      "all_start_costs_normalized": [
        0.0008162774349189353,
        0.0008162774349189357,
        0.0008162774349189358,
        0.0008162774349189358,
        0.000816277434918936,
        0.0008162774349189362,
        0.0008162774349189363,
        0.0008162774349189364,
        0.0008162774349189365,
        0.0008162774349189366,
        0.0008162774349189368,
        0.0008162774349189368,
        0.000816277434918937,
        0.000816277434918937,
        0.0008162774349189371,
        0.0008162774349189373,
        0.0008162774349189373,
        0.0008162774349189373,
        0.0008162774349189375,
        0.0008162774349189377
      ],
      "jacobian_singular_values": [
        1.8492540704637528,
        1.44487153294231,
        1.347333239246069,
        1.2675175326607875,
        1.2081823660265334,
        1.0333097433354304,
        0.4967916474944011
      ],
      "gauge_fixed_parameter_count": 7,
      "jacobian_rank": 7,
      "jacobian_condition": 3.7223936428693563,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "01": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.5866536454325573,
          0.021280011436045753,
          -0.42463759962082787,
          -0.42852071446160345
        ],
        "imag": [
          0.0,
          0.3441734945636854,
          -0.23380791072432472,
          0.23204850502626048
        ]
      },
      "squared_amplitudes": [
        0.3441624996993086,
        0.11890823324689742,
        0.23498323012901232,
        0.2374765114076055
      ],
      "fitted_row_scale": 0.9355304744828239,
      "raw_effect_trace": 0.9628921566793043,
      "row_weights": [
        0.3678795176496705,
        0.12710246912334072,
        0.2511764571420453,
        0.25384155608494346
      ],
      "raw_diagonal_probabilities": [
        0.35040938698054,
        0.13074435522714772,
        0.2408692072358083,
        0.24086920723580818
      ],
      "raw_diagonal_row_normalized": [
        0.3639134295049051,
        0.1357829683420017,
        0.2501518010765466,
        0.2501518010765465
      ],
      "max_weight_change_from_diagonal_only": 0.008680499218660986,
      "residual_frobenius": 0.020142460148637322,
      "relative_frobenius": 0.026375998155032797,
      "diagonal_residual_norm": 0.015009080442192494,
      "offdiagonal_residual_norm": 0.01343302665519716,
      "offdiagonal_relative_residual": 0.023481248117332494,
      "direct_coherence_magnitude_defect": 0.08855429074183385,
      "deconvolved_hermitian_eigenvalues": [
        -0.002186523964196823,
        0.009566846329495627,
        0.02951938254318639,
        1.2239811190154513
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 10,
        "accepted_steps": 10,
        "termination": "cost",
        "cost": 0.0006956932786742916,
        "gradient_inf": 3.390935644255466e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.0146547491096669e-10,
      "all_start_costs_normalized": [
        0.0006956932786742916,
        0.0006956932786742919,
        0.0006956932786742922,
        0.0006956932786742926,
        0.0006956932786742926,
        0.0006956932786742927,
        0.0006956932786742927,
        0.0006956932786742929,
        0.0006956932786742931,
        0.0006956932786742931,
        0.0006956932786742933,
        0.0006956932786742934,
        0.0006956932786742935,
        0.0006956932786742938,
        0.0006956932786742938,
        0.0006956932786742942,
        0.0006956932786742942,
        0.0006956932786742942,
        0.0006956932786742943,
        0.0006956932786742943
      ],
      "jacobian_singular_values": [
        1.8445893438489718,
        1.4701248930143858,
        1.3069438018868675,
        1.1919023317137523,
        1.1893278588695964,
        0.8977063794328115,
        0.7480800969153159
      ],
      "gauge_fixed_parameter_count": 7,
      "jacobian_rank": 7,
      "jacobian_condition": 2.465764496950362,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "10": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.5866536454322007,
          -0.02128001144166122,
          0.4148023901043994,
          0.41522025749428804
        ],
        "imag": [
          0.0,
          0.3441734945607879,
          0.25084299331354637,
          -0.2550855722576971
        ]
      },
      "squared_amplitudes": [
        0.34416249969889023,
        0.11890823324514191,
        0.23498323013082217,
        0.2374765114076597
      ],
      "fitted_row_scale": 0.935530474482514,
      "raw_effect_trace": 0.9628921566793038,
      "row_weights": [
        0.3678795176493451,
        0.12710246912150633,
        0.25117645714406306,
        0.25384155608508546
      ],
      "raw_diagonal_probabilities": [
        0.35040938698054,
        0.1307443552271477,
        0.24086920723580818,
        0.240869207235808
      ],
      "raw_diagonal_row_normalized": [
        0.36391342950490524,
        0.13578296834200174,
        0.2501518010765466,
        0.25015180107654644
      ],
      "max_weight_change_from_diagonal_only": 0.008680499220495408,
      "residual_frobenius": 0.02014246014863728,
      "relative_frobenius": 0.026375998155032748,
      "diagonal_residual_norm": 0.015009080443028905,
      "offdiagonal_residual_norm": 0.013433026654262553,
      "offdiagonal_relative_residual": 0.023481248115698787,
      "direct_coherence_magnitude_defect": 0.08855429074183374,
      "deconvolved_hermitian_eigenvalues": [
        -0.0021865239641970864,
        0.009566846329495723,
        0.0295193825431861,
        1.2239811190154515
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 10,
        "accepted_steps": 10,
        "termination": "cost",
        "cost": 0.000695693278674289,
        "gradient_inf": 8.854126416421582e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.2923601078185243e-10,
      "all_start_costs_normalized": [
        0.000695693278674289,
        0.0006956932786742892,
        0.0006956932786742892,
        0.0006956932786742896,
        0.0006956932786742899,
        0.00069569327867429,
        0.0006956932786742901,
        0.0006956932786742901,
        0.0006956932786742903,
        0.0006956932786742903,
        0.0006956932786742905,
        0.0006956932786742905,
        0.0006956932786742906,
        0.0006956932786742907,
        0.0006956932786742907,
        0.0006956932786742909,
        0.0006956932786742912,
        0.0006956932786742913,
        0.0006956932786742914,
        0.0006956932786742916
      ],
      "jacobian_singular_values": [
        1.8445893438491623,
        1.4701248930144315,
        1.3069438018869586,
        1.1919023317128146,
        1.1893278588685863,
        0.8977063794331613,
        0.7480800969156239
      ],
      "gauge_fixed_parameter_count": 7,
      "jacobian_rank": 7,
      "jacobian_condition": 2.465764496949601,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "11": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -2.4829561309403074e-12,
          0.6071619340357892,
          0.4439232361468564,
          -0.4460200738227297
        ],
        "imag": [
          0.3655352569576771,
          0.0,
          0.2562991998899623,
          0.25750980967912646
        ]
      },
      "squared_amplitudes": [
        0.13361602407911502,
        0.3686456141420801,
        0.2627571194553325,
        0.2652452083338131
      ],
      "fitted_row_scale": 1.0302639660103405,
      "raw_effect_trace": 1.1059814803128576,
      "row_weights": [
        0.12969105829891167,
        0.3578166628205456,
        0.2550386387605594,
        0.25745364011998345
      ],
      "raw_diagonal_probabilities": [
        0.16584524632682598,
        0.38499198081722186,
        0.2775721265844048,
        0.277572126584405
      ],
      "raw_diagonal_row_normalized": [
        0.14995300489110544,
        0.34809984404830735,
        0.2509735755302935,
        0.2509735755302937
      ],
      "max_weight_change_from_diagonal_only": 0.02026194659219377,
      "residual_frobenius": 0.058500806489892955,
      "relative_frobenius": 0.07244184033520629,
      "diagonal_residual_norm": 0.040955632335025305,
      "offdiagonal_residual_norm": 0.0417729642233602,
      "offdiagonal_relative_residual": 0.07357750159941713,
      "direct_coherence_magnitude_defect": 0.31153856280541836,
      "deconvolved_hermitian_eigenvalues": [
        0.004785479358903001,
        0.03969511512550613,
        0.13007693249819405,
        1.194984854016215
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 8,
        "accepted_steps": 8,
        "termination": "cost",
        "cost": 0.005247820231151518,
        "gradient_inf": 2.7671838778720037e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 3.089137279310705e-11,
      "all_start_costs_normalized": [
        0.005247820231151518,
        0.005247820231151518,
        0.005247820231151519,
        0.00524782023115152,
        0.00524782023115152,
        0.00524782023115152,
        0.00524782023115152,
        0.005247820231151521,
        0.005247820231151522,
        0.005247820231151522,
        0.005247820231151522,
        0.005247820231151522,
        0.005247820231151522,
        0.005247820231151523,
        0.005247820231151523,
        0.0052478202311515235,
        0.0052478202311515235,
        0.005247820231151524,
        0.005247820231151525,
        0.005247820231151526
      ],
      "jacobian_singular_values": [
        1.8418875160312032,
        1.4503666176312275,
        1.342971044047854,
        1.2680998300242878,
        1.2177452301462774,
        1.0278532054576401,
        0.4932743751087075
      ],
      "gauge_fixed_parameter_count": 7,
      "jacobian_rank": 7,
      "jacobian_condition": 3.7340020260028495,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    }
  },
  "global_relative_fit_residual": 0.04449430310252364,
  "fitted_allowed_plus_measured_forbidden_completeness_error": 0.09078237440324179,
  "row_normalized_amplitude_gram_error": 0.06085388117018302,
  "row_normalized_weight_column_sums": [
    0.9931485003243565,
    0.9824946917422164,
    1.0083099779934404,
    1.0160468299399863
  ],
  "probability_convention": "Raw E_ab[xi,xi] is P(ab|xi). Row-normalized fit weights are a model reconstruction; under a uniform channel prior they have the direction P(xi|ab). Equality to |U_ab,xi|^2 requires the response-factor and complete-subspace assumptions.",
  "no_theory_target_used": true,
  "seed": 821,
  "starts": 20,
  "limits": [
    "An optimization residual is not continuum/TCSA error.",
    "Positivity and completeness of effects do not establish the uniform-position/rank-one response model.",
    "Mass reconstruction is not used in the fit and cannot by itself test near-degenerate channel weights."
  ],
  "effects_sha256": "3cd91a2fd77e439eea8639abccfcce53237eea04944917c077afacc0633620b7",
  "fit_script_sha256": "288b3531c7080627d568ecc0d93790e963a03d9d94f6a513446c7e7e068baa8f"
}


==> anc/data/benchmark_outputs/M56_ordered_fit_reference.json <==
{
  "status": "completed_refit_of_supplied_effects",
  "data_kind": "supplied_unverified_measurement_effects",
  "channels": [
    "A",
    "B",
    "H",
    "+",
    "-"
  ],
  "spins": [
    "0",
    "0",
    "1/2",
    "1/3",
    "-1/3"
  ],
  "epsilon": 0.005,
  "ell": 0.02,
  "d": 0.97,
  "K": [
    [
      1.0,
      1.0,
      0.6555804585758466,
      0.8366883908445898,
      0.8366883908445898
    ],
    [
      1.0,
      1.0,
      0.6555804585758466,
      0.8366883908445898,
      0.8366883908445898
    ],
    [
      0.6555804585758466,
      0.6555804585758466,
      1.0,
      0.9575589252974338,
      0.22304252141360764
    ],
    [
      0.8366883908445898,
      0.8366883908445898,
      0.9575589252974338,
      1.0,
      0.440897796580346
    ],
    [
      0.8366883908445898,
      0.8366883908445898,
      0.22304252141360764,
      0.440897796580346,
      1.0
    ]
  ],
  "minimum_absolute_kernel_entry": 0.22304252141360764,
  "kernel_phase_graph_connected": true,
  "kernel_eigenvalues": [
    -9.837581530793087e-17,
    0.0004710387799723115,
    0.05330246056713266,
    0.9888257372064579,
    3.9574007634464383
  ],
  "kernel_note": "Repeated exact spins can make K singular as a matrix without obstructing elementwise rank-one inference; near-zero individual K entries weaken phase information.",
  "cartesian_outcome_coverage_verified": true,
  "coverage_warning": null,
  "allowed_outcomes": [
    "01",
    "10",
    "12",
    "21",
    "11"
  ],
  "forbidden_outcomes": [
    "00",
    "02",
    "20",
    "22"
  ],
  "effect_checks": {
    "00": {
      "hermiticity_LR": 1.02810881895046e-17,
      "hermiticity_RL": 1.0902616352359133e-17,
      "minimum_eigenvalue_LR": 0.000130842494577486,
      "minimum_eigenvalue_RL": 0.0001308424945774625,
      "ordering_difference_frobenius": 0.011940652777908475,
      "diagonal": [
        0.008500311819226631,
        0.012505495092768257,
        0.019535017136209955,
        0.012812787576135246,
        0.012812787576135229
      ]
    },
    "01": {
      "hermiticity_LR": 5.640186083643232e-17,
      "hermiticity_RL": 5.554540754449408e-17,
      "minimum_eigenvalue_LR": 0.0014637560633776717,
      "minimum_eigenvalue_RL": 0.0023780499620507972,
      "ordering_difference_frobenius": 0.014297546380885274,
      "diagonal": [
        0.16226787195284187,
        0.23554561459810686,
        0.23190366981058913,
        0.1623113438818184,
        0.16231134388181812
      ]
    },
    "02": {
      "hermiticity_LR": 9.706931450976289e-19,
      "hermiticity_RL": 7.666766662196965e-19,
      "minimum_eigenvalue_LR": 0.00017387677136450894,
      "minimum_eigenvalue_RL": 0.0001738767713645092,
      "ordering_difference_frobenius": 0.00434562712085104,
      "diagonal": [
        0.0013050376372715298,
        0.002732608122735632,
        0.002616737393729241,
        0.0027360633649488497,
        0.0027360633649488398
      ]
    },
    "10": {
      "hermiticity_LR": 2.4542838971606138e-17,
      "hermiticity_RL": 5.658497491700066e-17,
      "minimum_eigenvalue_LR": 0.002378049962050844,
      "minimum_eigenvalue_RL": 0.0014637560633778037,
      "ordering_difference_frobenius": 0.014297546380884993,
      "diagonal": [
        0.16226787195284187,
        0.23554561459810688,
        0.23190366981058913,
        0.1623113438818184,
        0.16231134388181817
      ]
    },
    "11": {
      "hermiticity_LR": 1.0927544078012959e-16,
      "hermiticity_RL": 1.0388589588227711e-16,
      "minimum_eigenvalue_LR": 0.02346084373586966,
      "minimum_eigenvalue_RL": 0.023460843735869697,
      "ordering_difference_frobenius": 0.010034591045914337,
      "diagonal": [
        0.33131781327563653,
        0.02734133517656334,
        0.02808181169776605,
        0.3196569225905589,
        0.3196569225905589
      ]
    },
    "12": {
      "hermiticity_LR": 7.742731939629769e-17,
      "hermiticity_RL": 5.572808088637806e-17,
      "minimum_eigenvalue_LR": 0.002378049962050742,
      "minimum_eigenvalue_RL": 0.0014637560633778508,
      "ordering_difference_frobenius": 0.0142975463808853,
      "diagonal": [
        0.16226787195284179,
        0.23554561459810672,
        0.23190366981058863,
        0.16231134388181823,
        0.16231134388181812
      ]
    },
    "20": {
      "hermiticity_LR": 1.1803938355655484e-18,
      "hermiticity_RL": 3.7558134710038597e-19,
      "minimum_eigenvalue_LR": 0.0001738767713645098,
      "minimum_eigenvalue_RL": 0.0001738767713645076,
      "ordering_difference_frobenius": 0.0043456271208510405,
      "diagonal": [
        0.00130503763727153,
        0.002732608122735632,
        0.002616737393729241,
        0.0027360633649488476,
        0.0027360633649488393
      ]
    },
    "21": {
      "hermiticity_LR": 8.094405983158802e-17,
      "hermiticity_RL": 4.9191876254569556e-17,
      "minimum_eigenvalue_LR": 0.0014637560633777315,
      "minimum_eigenvalue_RL": 0.0023780499620507296,
      "ordering_difference_frobenius": 0.014297546380885203,
      "diagonal": [
        0.1622678719528418,
        0.23554561459810666,
        0.23190366981058863,
        0.16231134388181817,
        0.16231134388181812
      ]
    },
    "22": {
      "hermiticity_LR": 1.2865068278008607e-17,
      "hermiticity_RL": 1.0480372997499639e-17,
      "minimum_eigenvalue_LR": 0.00013084249457747394,
      "minimum_eigenvalue_RL": 0.00013084249457748353,
      "ordering_difference_frobenius": 0.011940652777908414,
      "diagonal": [
        0.008500311819226627,
        0.01250549509276826,
        0.019535017136209854,
        0.012812787576135232,
        0.012812787576135154
      ]
    }
  },
  "completeness_LR_frobenius": 2.297598961167895e-15,
  "completeness_RL_frobenius": 2.0262868376520693e-15,
  "completeness_average_frobenius": 2.1196173620474072e-15,
  "excluded_probability_by_channel": [
    0.019610698912996317,
    0.03047620643100778,
    0.04430350905987829,
    0.031097701882168174,
    0.03109770188216806
  ],
  "fits": {
    "01": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -0.39066818885319315,
          0.48269615245031755,
          0.47933832560928014,
          -0.3936306661396422,
          -0.3952498016206429
        ],
        "imag": [
          -0.00010841391122230892,
          0.0,
          0.015423175889262692,
          -0.009963837128143613,
          0.010550663783638142
        ]
      },
      "squared_amplitudes": [
        0.15262164553541033,
        0.2329955755903402,
        0.2300031047524194,
        0.1550443793758546,
        0.1563337221874329
      ],
      "fitted_row_scale": 0.9269984274414574,
      "raw_effect_trace": 0.9543398441251744,
      "row_weights": [
        0.16464067361651358,
        0.2513440893674596,
        0.24811596001002356,
        0.16725419891356408,
        0.1686450780924392
      ],
      "raw_diagonal_probabilities": [
        0.16226787195284187,
        0.23554561459810686,
        0.23190366981058913,
        0.1623113438818184,
        0.16231134388181812
      ],
      "raw_diagonal_row_normalized": [
        0.17003153850459823,
        0.24681523678184802,
        0.24299904403883602,
        0.17007709033735902,
        0.1700770903373587
      ],
      "max_weight_change_from_diagonal_only": 0.005390864888084657,
      "residual_frobenius": 0.020311725238250183,
      "relative_frobenius": 0.026827350421004533,
      "diagonal_residual_norm": 0.013845767036532964,
      "offdiagonal_residual_norm": 0.014861390154498555,
      "offdiagonal_relative_residual": 0.023952536314005478,
      "direct_coherence_magnitude_defect": 0.0978640486822846,
      "deconvolved_hermitian_eigenvalues": [
        -0.008128851341415673,
        0.0024565300997203927,
        0.009962193022831339,
        0.02975352076229346,
        1.2264309944800575
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 9,
        "accepted_steps": 9,
        "termination": "cost",
        "cost": 0.0007197067306113707,
        "gradient_inf": 1.523463768332567e-10,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 8.177789001528879e-11,
      "all_start_costs_normalized": [
        0.0007197067306113707,
        0.000719706730611371,
        0.0007197067306113712,
        0.0007197067306113714,
        0.0007197067306113715,
        0.0007197067306113717,
        0.0007197067306113718,
        0.0007197067306113719,
        0.0007197067306113719,
        0.000719706730611372,
        0.0007197067306113722,
        0.0007197067306113722,
        0.0007197067306113722,
        0.0007197067306113722,
        0.0007197067306113725,
        0.0007197067306113726,
        0.0007197067306113727,
        0.0007197067306113728,
        0.0007197067306113731,
        0.0007197067306113737
      ],
      "jacobian_singular_values": [
        1.8447097704598763,
        1.4855372843710395,
        1.3621903417450771,
        1.3203543231482586,
        1.2832592459233976,
        1.2346364898852453,
        1.2186507702409093,
        0.892530854211663,
        0.6287989381067198
      ],
      "gauge_fixed_parameter_count": 9,
      "jacobian_rank": 9,
      "jacobian_condition": 2.9337036986961196,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "10": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -0.39066818890696836,
          0.48269615245821657,
          -0.479338325610798,
          0.20544426914609157,
          0.20676204364368525
        ],
        "imag": [
          0.00010841389521469962,
          0.0,
          0.015423175891824169,
          0.33591223798312786,
          -0.3370210371081532
        ]
      },
      "squared_amplitudes": [
        0.15262164557742344,
        0.23299557559796585,
        0.23000310475395355,
        0.15504437935180526,
        0.15633372214516839
      ],
      "fitted_row_scale": 0.9269984274263166,
      "raw_effect_trace": 0.9543398441251745,
      "row_weights": [
        0.16464067366452434,
        0.251344089379791,
        0.24811596001573108,
        0.16725419889035262,
        0.16864507804960083
      ],
      "raw_diagonal_probabilities": [
        0.16226787195284187,
        0.23554561459810688,
        0.23190366981058913,
        0.1623113438818184,
        0.16231134388181817
      ],
      "raw_diagonal_row_normalized": [
        0.17003153850459823,
        0.24681523678184802,
        0.24299904403883596,
        0.170077090337359,
        0.17007709033735877
      ],
      "max_weight_change_from_diagonal_only": 0.0053908648400738945,
      "residual_frobenius": 0.02031172523825022,
      "relative_frobenius": 0.02682735042100459,
      "diagonal_residual_norm": 0.013845767036517026,
      "offdiagonal_residual_norm": 0.014861390154513458,
      "offdiagonal_relative_residual": 0.023952536314029497,
      "direct_coherence_magnitude_defect": 0.0978640486822846,
      "deconvolved_hermitian_eigenvalues": [
        -0.008128851341415643,
        0.00245653009972039,
        0.009962193022831278,
        0.0297535207622935,
        1.2264309944800575
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 9,
        "accepted_steps": 9,
        "termination": "cost",
        "cost": 0.0007197067306113735,
        "gradient_inf": 3.845237062788387e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.1589609827389324e-10,
      "all_start_costs_normalized": [
        0.0007197067306113735,
        0.0007197067306113738,
        0.0007197067306113739,
        0.000719706730611374,
        0.0007197067306113741,
        0.0007197067306113741,
        0.0007197067306113742,
        0.0007197067306113742,
        0.0007197067306113742,
        0.0007197067306113743,
        0.0007197067306113743,
        0.0007197067306113744,
        0.0007197067306113746,
        0.0007197067306113746,
        0.0007197067306113748,
        0.0007197067306113748,
        0.0007197067306113749,
        0.0007197067306113752,
        0.0007197067306113752,
        0.0007197067306113755
      ],
      "jacobian_singular_values": [
        1.8447097704745778,
        1.4855372843607149,
        1.3621903417488352,
        1.3203543231451975,
        1.2832592459277987,
        1.2346364898746776,
        1.2186507702040907,
        0.8925308542452931,
        0.6287989381221502
      ],
      "gauge_fixed_parameter_count": 9,
      "jacobian_rank": 9,
      "jacobian_condition": 2.9337036986475087,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "12": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          0.39066818892388966,
          0.48269615246020486,
          -0.479338325612377,
          -0.20544426914108654,
          -0.2067620436449916
        ],
        "imag": [
          -0.00010841389803000041,
          0.0,
          0.015423175891308986,
          -0.335912237972877,
          0.3370210370899274
        ]
      },
      "squared_amplitudes": [
        0.15262164559064526,
        0.23299557559988535,
        0.23000310475545138,
        0.15504437934286197,
        0.1563337221334236
      ],
      "fitted_row_scale": 0.9269984274222676,
      "raw_effect_trace": 0.9543398441251735,
      "row_weights": [
        0.16464067367950652,
        0.25134408938295955,
        0.24811596001843061,
        0.16725419888143558,
        0.16864507803766776
      ],
      "raw_diagonal_probabilities": [
        0.16226787195284179,
        0.23554561459810672,
        0.23190366981058863,
        0.16231134388181823,
        0.16231134388181812
      ],
      "raw_diagonal_row_normalized": [
        0.17003153850459832,
        0.2468152367818481,
        0.2429990440388357,
        0.170077090337359,
        0.17007709033735888
      ],
      "max_weight_change_from_diagonal_only": 0.005390864825091796,
      "residual_frobenius": 0.020311725238250197,
      "relative_frobenius": 0.026827350421004578,
      "diagonal_residual_norm": 0.013845767036510514,
      "offdiagonal_residual_norm": 0.014861390154519488,
      "offdiagonal_relative_residual": 0.023952536314039236,
      "direct_coherence_magnitude_defect": 0.09786404868228493,
      "deconvolved_hermitian_eigenvalues": [
        -0.00812885134141595,
        0.0024565300997206403,
        0.009962193022831418,
        0.02975352076229353,
        1.2264309944800578
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 13,
        "accepted_steps": 13,
        "termination": "cost",
        "cost": 0.0007197067306113732,
        "gradient_inf": 2.5731534958328695e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 3.3846120350844444e-11,
      "all_start_costs_normalized": [
        0.0007197067306113732,
        0.0007197067306113735,
        0.0007197067306113737,
        0.0007197067306113738,
        0.0007197067306113739,
        0.0007197067306113739,
        0.000719706730611374,
        0.000719706730611374,
        0.0007197067306113741,
        0.0007197067306113741,
        0.0007197067306113741,
        0.0007197067306113742,
        0.0007197067306113743,
        0.0007197067306113743,
        0.0007197067306113744,
        0.0007197067306113744,
        0.0007197067306113744,
        0.0007197067306113745,
        0.0007197067306113746,
        0.0007197067306113748
      ],
      "jacobian_singular_values": [
        1.8447097704786988,
        1.48553728435748,
        1.362190341750098,
        1.320354323144156,
        1.2832592459291352,
        1.234636489871593,
        1.2186507701943357,
        0.8925308542548338,
        0.6287989381261607
      ],
      "gauge_fixed_parameter_count": 9,
      "jacobian_rank": 9,
      "jacobian_condition": 2.933703698635351,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "21": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          0.39066818892420396,
          0.4826961524602651,
          0.479338325612368,
          0.393630666096983,
          0.395249801551805
        ],
        "imag": [
          0.00010841389763002377,
          0.0,
          0.015423175891364294,
          0.009963837152050329,
          -0.010550663789476208
        ]
      },
      "squared_amplitudes": [
        0.15262164559089075,
        0.2329955755999435,
        0.2300031047554445,
        0.1550443793427471,
        0.15633372213313979
      ],
      "fitted_row_scale": 0.9269984274221655,
      "raw_effect_trace": 0.9543398441251735,
      "row_weights": [
        0.16464067367978946,
        0.2513440893830499,
        0.2481159600184505,
        0.16725419888133006,
        0.16864507803738016
      ],
      "raw_diagonal_probabilities": [
        0.1622678719528418,
        0.23554561459810666,
        0.23190366981058863,
        0.16231134388181817,
        0.16231134388181812
      ],
      "raw_diagonal_row_normalized": [
        0.17003153850459835,
        0.24681523678184805,
        0.2429990440388357,
        0.17007709033735893,
        0.17007709033735888
      ],
      "max_weight_change_from_diagonal_only": 0.005390864824808883,
      "residual_frobenius": 0.02031172523825015,
      "relative_frobenius": 0.02682735042100452,
      "diagonal_residual_norm": 0.013845767036512515,
      "offdiagonal_residual_norm": 0.014861390154517564,
      "offdiagonal_relative_residual": 0.023952536314036137,
      "direct_coherence_magnitude_defect": 0.09786404868228493,
      "deconvolved_hermitian_eigenvalues": [
        -0.008128851341416065,
        0.0024565300997206776,
        0.009962193022831497,
        0.029753520762293446,
        1.226430994480058
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 6,
        "accepted_steps": 6,
        "termination": "cost",
        "cost": 0.0007197067306113704,
        "gradient_inf": 1.907954697011327e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 8.153083763673408e-11,
      "all_start_costs_normalized": [
        0.0007197067306113704,
        0.0007197067306113706,
        0.0007197067306113707,
        0.0007197067306113707,
        0.0007197067306113709,
        0.0007197067306113711,
        0.0007197067306113711,
        0.0007197067306113712,
        0.0007197067306113716,
        0.0007197067306113716,
        0.0007197067306113717,
        0.0007197067306113718,
        0.0007197067306113719,
        0.000719706730611372,
        0.000719706730611372,
        0.000719706730611372,
        0.0007197067306113722,
        0.0007197067306113723,
        0.0007197067306113723,
        0.0007197067306113726
      ],
      "jacobian_singular_values": [
        1.8447097704787982,
        1.4855372843574226,
        1.362190341750119,
        1.3203543231441413,
        1.2832592459291674,
        1.2346364898715283,
        1.2186507701940779,
        0.8925308542550544,
        0.628798938126272
      ],
      "gauge_fixed_parameter_count": 9,
      "jacobian_rank": 9,
      "jacobian_condition": 2.93370369863499,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "11": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.5575013178801169,
          -2.510976365261204e-13,
          6.164108903483733e-11,
          -0.27731678269007864,
          -0.2773167826916948
        ],
        "imag": [
          0.0,
          -1.2572448920655855e-11,
          -4.1671025550162576e-11,
          0.4803267574290047,
          -0.48032675742849934
        ]
      },
      "squared_amplitudes": [
        0.3108077194380672,
        1.581295218855696e-22,
        5.536098227803045e-21,
        0.3076183918638383,
        0.30761839186424905
      ],
      "fitted_row_scale": 0.9260445031661546,
      "raw_effect_trace": 1.0260548053310838,
      "row_weights": [
        0.33562935515022524,
        1.7075801578101626e-22,
        5.9782204946685334e-21,
        0.3321853224246656,
        0.3321853224251091
      ],
      "raw_diagonal_probabilities": [
        0.33131781327563653,
        0.02734133517656334,
        0.02808181169776605,
        0.3196569225905589,
        0.3196569225905589
      ],
      "raw_diagonal_row_normalized": [
        0.32290459686383716,
        0.026647051438681128,
        0.027368724898378806,
        0.3115398133995514,
        0.3115398133995514
      ],
      "max_weight_change_from_diagonal_only": 0.027368724898378806,
      "residual_frobenius": 0.05401693667155238,
      "relative_frobenius": 0.0701285622480949,
      "diagonal_residual_norm": 0.04739887288531631,
      "offdiagonal_residual_norm": 0.025907070397482745,
      "offdiagonal_relative_residual": 0.04916869979931929,
      "direct_coherence_magnitude_defect": 1.0,
      "deconvolved_hermitian_eigenvalues": [
        0.026830448549809625,
        0.027667245252235975,
        0.04428695735638093,
        0.04470718989131872,
        1.188604214732565
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 10,
        "accepted_steps": 9,
        "termination": "no_decrease",
        "cost": 0.004918015242984912,
        "gradient_inf": 1.7329053816905748e-10,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.2682471739466905e-10,
      "all_start_costs_normalized": [
        0.004918015242984912,
        0.004918015242984912,
        0.004918015242984913,
        0.004918015242984914,
        0.004918015242984915,
        0.004918015242984915,
        0.004918015242984915,
        0.004918015242984915,
        0.004918015242984915,
        0.004918015242984916,
        0.0049180152429849164,
        0.0049180152429849164,
        0.004918015242984917,
        0.004918015242984917,
        0.004918015242984918,
        0.004918015242984918,
        0.004918015242984918,
        0.004918015242984919,
        0.00491801524298492,
        0.00491801524298492
      ],
      "jacobian_singular_values": [
        1.846088194455661,
        1.4705245005661747,
        1.3875666372104865,
        1.3875666372104862,
        1.3406354102167855,
        1.0578121717591027,
        1.0578121717591025,
        0.9356774913805973,
        0.7516352359064199
      ],
      "gauge_fixed_parameter_count": 9,
      "jacobian_rank": 9,
      "jacobian_condition": 2.4560958644114215,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    }
  },
  "global_relative_fit_residual": 0.03978319121170146,
  "fitted_allowed_plus_measured_forbidden_completeness_error": 0.0966471194542552,
  "row_normalized_amplitude_gram_error": 0.07451360566044571,
  "row_normalized_weight_column_sums": [
    0.9941920497905592,
    1.0053763575132604,
    0.9924638400626358,
    1.001202117991348,
    1.0067656346421971
  ],
  "probability_convention": "Raw E_ab[xi,xi] is P(ab|xi). Row-normalized fit weights are a model reconstruction; under a uniform channel prior they have the direction P(xi|ab). Equality to |U_ab,xi|^2 requires the response-factor and complete-subspace assumptions.",
  "no_theory_target_used": true,
  "seed": 821,
  "starts": 20,
  "limits": [
    "An optimization residual is not continuum/TCSA error.",
    "Positivity and completeness of effects do not establish the uniform-position/rank-one response model.",
    "Mass reconstruction is not used in the fit and cannot by itself test near-degenerate channel weights."
  ],
  "effects_sha256": "0e1637ec1b813d4169688630b2ad28fe54784db3ad79fc1ee0133e59ec0b22da",
  "fit_script_sha256": "288b3531c7080627d568ecc0d93790e963a03d9d94f6a513446c7e7e068baa8f"
}


==> anc/data/benchmark_outputs/M67_fit_reference.json <==
{
  "status": "completed_refit_of_supplied_effects",
  "data_kind": "independent M67 all-spin two-sided measurement",
  "channels": [
    "0_A",
    "0_B",
    "+2/7",
    "-2/7",
    "+3/7",
    "-3/7"
  ],
  "spins": [
    "0",
    "0",
    "2/7",
    "-2/7",
    "3/7",
    "-3/7"
  ],
  "epsilon": 0.005,
  "ell": 0.02,
  "d": 0.97,
  "K": [
    [
      1.0,
      1.0,
      0.8783589737248484,
      0.8783589737248484,
      0.7390072465977947,
      0.7390072465977947
    ],
    [
      1.0,
      1.0,
      0.8783589737248484,
      0.8783589737248484,
      0.7390072465977947,
      0.7390072465977947
    ],
    [
      0.8783589737248484,
      0.8783589737248484,
      1.0,
      0.5659392733866697,
      0.9687118662515036,
      0.3776411772269378
    ],
    [
      0.8783589737248484,
      0.8783589737248484,
      0.5659392733866697,
      1.0,
      0.3776411772269378,
      0.9687118662515036
    ],
    [
      0.7390072465977947,
      0.7390072465977947,
      0.9687118662515036,
      0.3776411772269378,
      1.0,
      0.19340405353161227
    ],
    [
      0.7390072465977947,
      0.7390072465977947,
      0.3776411772269378,
      0.9687118662515036,
      0.19340405353161227,
      1.0
    ]
  ],
  "minimum_absolute_kernel_entry": 0.19340405353161227,
  "kernel_phase_graph_connected": true,
  "kernel_eigenvalues": [
    5.470215006333353e-16,
    7.063807759243035e-06,
    0.0006024439624634116,
    0.06479871585006435,
    1.2400542291192542,
    4.694537547260459
  ],
  "kernel_note": "Repeated exact spins can make K singular as a matrix without obstructing elementwise rank-one inference; near-zero individual K entries weaken phase information.",
  "cartesian_outcome_coverage_verified": true,
  "coverage_warning": null,
  "allowed_outcomes": [
    "01",
    "10",
    "12",
    "21",
    "11",
    "22"
  ],
  "forbidden_outcomes": [
    "00",
    "02",
    "20"
  ],
  "effect_checks": {
    "00": {
      "hermiticity_LR": 1.3430578445789048e-17,
      "hermiticity_RL": 2.0647543982758555e-17,
      "minimum_eigenvalue_LR": 1.5935108624676744e-05,
      "minimum_eigenvalue_RL": 1.593510862468829e-05,
      "ordering_difference_frobenius": 0.011161630981332863,
      "diagonal": [
        0.010567131589172128,
        0.007082986651047184,
        0.007414388278614981,
        0.0074143882786149445,
        0.014082551437851983,
        0.014082551437852007
      ]
    },
    "01": {
      "hermiticity_LR": 1.297348266641919e-16,
      "hermiticity_RL": 3.0935112318582923e-17,
      "minimum_eigenvalue_LR": 0.00019418419922394729,
      "minimum_eigenvalue_RL": 0.000598715591273816,
      "ordering_difference_frobenius": 0.014504974031960171,
      "diagonal": [
        0.23052365076880071,
        0.14750475340604524,
        0.10535230903512227,
        0.10535230903512185,
        0.1795955237065327,
        0.1795955237065327
      ]
    },
    "02": {
      "hermiticity_LR": 1.449060597431331e-18,
      "hermiticity_RL": 3.684518245657162e-18,
      "minimum_eigenvalue_LR": 1.596643877979111e-05,
      "minimum_eigenvalue_RL": 8.759466546377094e-05,
      "ordering_difference_frobenius": 0.0037774838766925297,
      "diagonal": [
        0.001427576421525387,
        0.002644631525128124,
        0.0020342477004608507,
        0.0020342477004608468,
        0.002065762893311946,
        0.0020657628933119544
      ]
    },
    "10": {
      "hermiticity_LR": 2.43880530531694e-17,
      "hermiticity_RL": 9.702102288963239e-17,
      "minimum_eigenvalue_LR": 0.0005987155912737614,
      "minimum_eigenvalue_RL": 0.00019418419922384732,
      "ordering_difference_frobenius": 0.014504974031960048,
      "diagonal": [
        0.23052365076880071,
        0.14750475340604524,
        0.10535230903512227,
        0.1053523090351219,
        0.1795955237065327,
        0.17959552370653276
      ]
    },
    "11": {
      "hermiticity_LR": 8.758797785883328e-17,
      "hermiticity_RL": 8.86676611716202e-17,
      "minimum_eigenvalue_LR": 0.00592252794867043,
      "minimum_eigenvalue_RL": 0.005922527948670405,
      "ordering_difference_frobenius": 0.011656514514790555,
      "diagonal": [
        0.3768297941441228,
        0.03919417068319153,
        0.23212078064359795,
        0.23212078064359745,
        0.06741483533261373,
        0.06741483533261383
      ]
    },
    "12": {
      "hermiticity_LR": 1.0408436935700649e-16,
      "hermiticity_RL": 1.2900200210806894e-16,
      "minimum_eigenvalue_LR": 0.0029983928674764946,
      "minimum_eigenvalue_RL": 0.0013965742104141616,
      "ordering_difference_frobenius": 0.011701704010119789,
      "diagonal": [
        0.058655804064397264,
        0.26180462133508486,
        0.18732360912786275,
        0.1873236091278624,
        0.13585548277544995,
        0.13585548277545006
      ]
    },
    "20": {
      "hermiticity_LR": 4.111120542863411e-18,
      "hermiticity_RL": 1.2127819495770434e-18,
      "minimum_eigenvalue_LR": 8.759466546376931e-05,
      "minimum_eigenvalue_RL": 1.5966438779790424e-05,
      "ordering_difference_frobenius": 0.0037774838766925292,
      "diagonal": [
        0.001427576421525387,
        0.002644631525128124,
        0.00203424770046085,
        0.002034247700460845,
        0.0020657628933119466,
        0.002065762893311954
      ]
    },
    "21": {
      "hermiticity_LR": 1.0886031563556424e-16,
      "hermiticity_RL": 1.0444100856317764e-16,
      "minimum_eigenvalue_LR": 0.0013965742104141764,
      "minimum_eigenvalue_RL": 0.002998392867476432,
      "ordering_difference_frobenius": 0.01170170401011974,
      "diagonal": [
        0.05865580406439726,
        0.2618046213350849,
        0.18732360912786272,
        0.1873236091278624,
        0.13585548277544998,
        0.13585548277545
      ]
    },
    "22": {
      "hermiticity_LR": 1.5883942496367817e-16,
      "hermiticity_RL": 1.3248035899535164e-16,
      "minimum_eigenvalue_LR": 0.0005915164229410707,
      "minimum_eigenvalue_RL": 0.000591516422941023,
      "ordering_difference_frobenius": 0.01270382097526648,
      "diagonal": [
        0.031389011757258396,
        0.12981483013324524,
        0.17104449935089716,
        0.171044499350897,
        0.28346907447894376,
        0.28346907447894437
      ]
    }
  },
  "completeness_LR_frobenius": 2.7299266458839305e-15,
  "completeness_RL_frobenius": 2.8249704759157316e-15,
  "completeness_average_frobenius": 2.5768935176055848e-15,
  "excluded_probability_by_channel": [
    0.013422284432222903,
    0.01237224970130343,
    0.011482883679536681,
    0.011482883679536636,
    0.018214077224475878,
    0.018214077224475916
  ],
  "fits": {
    "01": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.46973150604746955,
          0.38184825113155607,
          0.3183011055931314,
          0.31830110559311575,
          0.42321513122049026,
          0.42321513122051085
        ],
        "imag": [
          0.0,
          4.247714375722633e-13,
          0.005643415334949854,
          -0.005643415333945028,
          0.01071352570617171,
          -0.010713525705125283
        ]
      },
      "squared_amplitudes": [
        0.22064768777362392,
        0.1458080868922279,
        0.10134744195845255,
        0.10134744195843123,
        0.17922582692703362,
        0.17922582692702865
      ],
      "fitted_row_scale": 0.9276023124367978,
      "raw_effect_trace": 0.9479240696581555,
      "row_weights": [
        0.23786884186822008,
        0.1571881451105832,
        0.10925742702410292,
        0.10925742702407994,
        0.19321407948650965,
        0.19321407948650432
      ],
      "raw_diagonal_probabilities": [
        0.23052365076880071,
        0.14750475340604524,
        0.10535230903512227,
        0.10535230903512185,
        0.1795955237065327,
        0.1795955237065327
      ],
      "raw_diagonal_row_normalized": [
        0.24318788619001222,
        0.15560819492561156,
        0.11114002946788226,
        0.11114002946788182,
        0.18946192997430608,
        0.18946192997430608
      ],
      "max_weight_change_from_diagonal_only": 0.0053190443217921435,
      "residual_frobenius": 0.01847624947661271,
      "relative_frobenius": 0.0245797167675084,
      "diagonal_residual_norm": 0.011522351945783977,
      "offdiagonal_residual_norm": 0.014443240646043385,
      "offdiagonal_relative_residual": 0.022739566651492096,
      "direct_coherence_magnitude_defect": 0.10359231138597136,
      "deconvolved_hermitian_eigenvalues": [
        -0.026659678292383603,
        0.00033222276611422525,
        0.0016660418939492693,
        0.012115013568007331,
        0.02834592024597582,
        1.2452629686526762
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 9,
        "accepted_steps": 9,
        "termination": "cost",
        "cost": 0.0006041624763709333,
        "gradient_inf": 5.089613626385603e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.8066989571074998e-10,
      "all_start_costs_normalized": [
        0.0006041624763709333,
        0.0006041624763709334,
        0.0006041624763709334,
        0.0006041624763709335,
        0.0006041624763709336,
        0.0006041624763709336,
        0.0006041624763709337,
        0.0006041624763709337,
        0.0006041624763709338,
        0.0006041624763709338,
        0.000604162476370934,
        0.000604162476370934,
        0.0006041624763709341,
        0.0006041624763709341,
        0.0006041624763709342,
        0.0006041624763709342,
        0.0006041624763709343,
        0.0006041624763709344,
        0.0006041624763709354,
        0.0006041624763709355
      ],
      "jacobian_singular_values": [
        1.847406330825622,
        1.4415691137620326,
        1.3827383890657363,
        1.3324242301140934,
        1.3312584655608304,
        1.2478837267206364,
        1.2274533449451759,
        1.2227016018936803,
        1.1986468792716796,
        0.8619303791955314,
        0.6353252807600862
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 2.9078117726016415,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "10": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.4697315060485992,
          0.3818482511313927,
          -0.07633058242513158,
          -0.07633058242580139,
          -0.3859520822469905,
          -0.38595208224725425
        ],
        "imag": [
          0.0,
          2.299776612150961e-13,
          -0.30906485426953323,
          0.30906485426940017,
          -0.17397361045891171,
          0.17397361045835388
        ]
      },
      "squared_amplitudes": [
        0.2206476877746852,
        0.14580808689210314,
        0.1013474419580076,
        0.10134744195802761,
        0.1792258269268969,
        0.1792258269269063
      ],
      "fitted_row_scale": 0.9276023124366268,
      "raw_effect_trace": 0.9479240696581557,
      "row_weights": [
        0.23786884186940802,
        0.15718814511047768,
        0.10925742702364338,
        0.10925742702366495,
        0.19321407948639788,
        0.19321407948640804
      ],
      "raw_diagonal_probabilities": [
        0.23052365076880071,
        0.14750475340604524,
        0.10535230903512227,
        0.1053523090351219,
        0.1795955237065327,
        0.17959552370653276
      ],
      "raw_diagonal_row_normalized": [
        0.24318788619001216,
        0.1556081949256115,
        0.11114002946788223,
        0.11114002946788183,
        0.18946192997430605,
        0.1894619299743061
      ],
      "max_weight_change_from_diagonal_only": 0.005319044320604149,
      "residual_frobenius": 0.018476249476612742,
      "relative_frobenius": 0.024579716767508437,
      "diagonal_residual_norm": 0.011522351945195975,
      "offdiagonal_residual_norm": 0.01444324064651251,
      "offdiagonal_relative_residual": 0.022739566652230685,
      "direct_coherence_magnitude_defect": 0.10359231138597202,
      "deconvolved_hermitian_eigenvalues": [
        -0.026659678292383724,
        0.00033222276611419684,
        0.0016660418939492983,
        0.012115013568007317,
        0.028345920245975716,
        1.245262968652676
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 10,
        "accepted_steps": 10,
        "termination": "cost",
        "cost": 0.0006041624763709325,
        "gradient_inf": 2.5542458773064602e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 1.8612744678847548e-10,
      "all_start_costs_normalized": [
        0.0006041624763709325,
        0.0006041624763709329,
        0.0006041624763709333,
        0.0006041624763709334,
        0.0006041624763709334,
        0.0006041624763709335,
        0.0006041624763709336,
        0.0006041624763709336,
        0.0006041624763709336,
        0.0006041624763709337,
        0.0006041624763709337,
        0.0006041624763709337,
        0.0006041624763709339,
        0.0006041624763709341,
        0.0006041624763709342,
        0.0006041624763709344,
        0.0006041624763709344,
        0.0006041624763709344,
        0.0006041624763709346,
        0.000604162476370935
      ],
      "jacobian_singular_values": [
        1.8474063308259716,
        1.44156911376157,
        1.3827383890658713,
        1.332424230114165,
        1.331258465560688,
        1.24788372672073,
        1.2274533449452079,
        1.222701601893659,
        1.1986468792718374,
        0.8619303791959417,
        0.635325280761526
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 2.9078117725956023,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "12": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -0.22334428703208917,
          0.5083208290884018,
          0.27235574950387903,
          0.2723557495038786,
          -0.2969646793483071,
          -0.2969646793483074
        ],
        "imag": [
          3.9195748184664924e-17,
          0.0,
          0.3294811999135304,
          -0.3294811999135302,
          0.20515665928718235,
          -0.20515665928718255
        ]
      },
      "squared_amplitudes": [
        0.049882670549872235,
        0.2583900652851202,
        0.18273551538427954,
        0.18273551538427915,
        0.13027727563031988,
        0.13027727563032013
      ],
      "fitted_row_scale": 0.934298317864191,
      "raw_effect_trace": 0.9668186092061073,
      "row_weights": [
        0.05339051734985907,
        0.2765605592395807,
        0.19558583365751264,
        0.19558583365751223,
        0.1394386280477676,
        0.13943862804776785
      ],
      "raw_diagonal_probabilities": [
        0.058655804064397264,
        0.26180462133508486,
        0.18732360912786275,
        0.1873236091278624,
        0.13585548277544995,
        0.13585548277545006
      ],
      "raw_diagonal_row_normalized": [
        0.060668881945251184,
        0.27078980363241345,
        0.1937525895179878,
        0.1937525895179874,
        0.14051806769318004,
        0.14051806769318015
      ],
      "max_weight_change_from_diagonal_only": 0.007278364595392113,
      "residual_frobenius": 0.021702518424920283,
      "relative_frobenius": 0.028413415343878083,
      "diagonal_residual_norm": 0.013891042545101033,
      "offdiagonal_residual_norm": 0.016674478792280057,
      "offdiagonal_relative_residual": 0.02622300192772624,
      "direct_coherence_magnitude_defect": 0.12678710218659583,
      "deconvolved_hermitian_eigenvalues": [
        -0.019724780172111718,
        0.0017812797567471658,
        0.0038139164861706524,
        0.01586088193866598,
        0.036783685052808004,
        1.2272652442693135
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 8,
        "accepted_steps": 8,
        "termination": "cost",
        "cost": 0.000807322171503725,
        "gradient_inf": 5.0834638581909175e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 5.378086864737952e-11,
      "all_start_costs_normalized": [
        0.000807322171503725,
        0.0008073221715037252,
        0.0008073221715037254,
        0.0008073221715037254,
        0.0008073221715037255,
        0.0008073221715037256,
        0.0008073221715037258,
        0.0008073221715037258,
        0.0008073221715037259,
        0.0008073221715037259,
        0.000807322171503726,
        0.000807322171503726,
        0.0008073221715037261,
        0.0008073221715037261,
        0.0008073221715037262,
        0.0008073221715037262,
        0.0008073221715037263,
        0.0008073221715037263,
        0.0008073221715037263,
        0.0008073221715037266
      ],
      "jacobian_singular_values": [
        1.8451614823948244,
        1.4666041714697033,
        1.3849565455157535,
        1.3685783894465906,
        1.3454027451016937,
        1.2242133187171833,
        1.1991204436385554,
        1.1964159567736763,
        1.1823251692726153,
        0.8848332108078232,
        0.68278451715824
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 2.7024067418435553,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "21": {
      "status": "fitted",
      "anchor": 1,
      "amplitudes": {
        "real": [
          -0.22334428700504588,
          0.5083208290894599,
          -0.3818252741033252,
          -0.38182527410182965,
          0.17854179249114097,
          0.17854179249292357
        ],
        "imag": [
          3.444893709930742e-12,
          0.0,
          -0.19221075791787903,
          0.19221075791261139,
          0.3136879085151623,
          -0.313687908520663
        ]
      },
      "squared_amplitudes": [
        0.04988267053779231,
        0.25839006528619585,
        0.1827355154034449,
        0.18273551540027783,
        0.13027727561456648,
        0.130277275618654
      ],
      "fitted_row_scale": 0.9342983178609313,
      "raw_effect_trace": 0.9668186092061073,
      "row_weights": [
        0.05339051733711594,
        0.27656055924169687,
        0.19558583367870813,
        0.19558583367531834,
        0.1394386280313929,
        0.13943862803576784
      ],
      "raw_diagonal_probabilities": [
        0.05865580406439726,
        0.2618046213350849,
        0.18732360912786272,
        0.1873236091278624,
        0.13585548277544998,
        0.13585548277545
      ],
      "raw_diagonal_row_normalized": [
        0.06066888194525118,
        0.2707898036324135,
        0.19375258951798777,
        0.1937525895179874,
        0.14051806769318007,
        0.1405180676931801
      ],
      "max_weight_change_from_diagonal_only": 0.007278364608135239,
      "residual_frobenius": 0.02170251842492029,
      "relative_frobenius": 0.028413415343878087,
      "diagonal_residual_norm": 0.013891042551862336,
      "offdiagonal_residual_norm": 0.016674478786647413,
      "offdiagonal_relative_residual": 0.026223001918868095,
      "direct_coherence_magnitude_defect": 0.12678710218659583,
      "deconvolved_hermitian_eigenvalues": [
        -0.01972478017211184,
        0.0017812797567471486,
        0.003813916486170522,
        0.015860881938666003,
        0.036783685052808046,
        1.2272652442693128
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 8,
        "accepted_steps": 8,
        "termination": "cost",
        "cost": 0.0008073221715037262,
        "gradient_inf": 7.584106736721608e-12,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 7.161901627306122e-11,
      "all_start_costs_normalized": [
        0.0008073221715037262,
        0.0008073221715037266,
        0.0008073221715037266,
        0.0008073221715037268,
        0.000807322171503727,
        0.000807322171503727,
        0.0008073221715037271,
        0.0008073221715037271,
        0.0008073221715037271,
        0.0008073221715037272,
        0.0008073221715037272,
        0.0008073221715037273,
        0.0008073221715037274,
        0.0008073221715037275,
        0.0008073221715037276,
        0.0008073221715037276,
        0.0008073221715037277,
        0.000807322171503728,
        0.000807322171503728,
        0.0008073221715037284
      ],
      "jacobian_singular_values": [
        1.8451614823958389,
        1.46660417147318,
        1.384956545516841,
        1.3685783894519183,
        1.3454027451041999,
        1.2242133187109683,
        1.1991204436314984,
        1.1964159567669002,
        1.1823251692672232,
        0.8848332108163082,
        0.6827845171624907
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 2.7024067418282174,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "11": {
      "status": "fitted",
      "anchor": 0,
      "amplitudes": {
        "real": [
          0.6002150757340687,
          -0.13774608242121722,
          -0.29431614852373067,
          -0.2943161485237304,
          -0.051212072718566065,
          -0.051212072718566176
        ],
        "imag": [
          0.0,
          1.9347113710457845e-18,
          0.3690607769823988,
          -0.3690607769823984,
          0.22437475093382192,
          -0.22437475093382214
        ]
      },
      "squared_amplitudes": [
        0.3602581371384539,
        0.018973983222392767,
        0.22282785238869457,
        0.22282785238869415,
        0.05296670524874633,
        0.052966705248746436
      ],
      "fitted_row_scale": 0.9308212356357283,
      "raw_effect_trace": 1.0150951967797375,
      "row_weights": [
        0.38703257225583854,
        0.020384132308105325,
        0.23938844953027802,
        0.23938844953027758,
        0.05690319818775015,
        0.05690319818775027
      ],
      "raw_diagonal_probabilities": [
        0.3768297941441228,
        0.03919417068319153,
        0.23212078064359795,
        0.23212078064359745,
        0.06741483533261373,
        0.06741483533261383
      ],
      "raw_diagonal_row_normalized": [
        0.3712260636633571,
        0.038611325132391655,
        0.22866897743184295,
        0.22866897743184245,
        0.06641232817028281,
        0.0664123281702829
      ],
      "max_weight_change_from_diagonal_only": 0.01822719282428633,
      "residual_frobenius": 0.043967947237018856,
      "relative_frobenius": 0.055029687616276364,
      "diagonal_residual_norm": 0.03568879031020314,
      "offdiagonal_residual_norm": 0.025680549652054272,
      "offdiagonal_relative_residual": 0.04176985705250503,
      "direct_coherence_magnitude_defect": 0.48512733781458395,
      "deconvolved_hermitian_eigenvalues": [
        -0.020352627794330648,
        0.012487645667455907,
        0.01942084981445017,
        0.0382344569232243,
        0.061075866521590305,
        1.1596132169337625
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 7,
        "accepted_steps": 7,
        "termination": "cost",
        "cost": 0.0030282665191449566,
        "gradient_inf": 1.2593800134685917e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 2.3169555163349287e-10,
      "all_start_costs_normalized": [
        0.0030282665191449566,
        0.003028266519144958,
        0.0030282665191449587,
        0.0030282665191449587,
        0.0030282665191449587,
        0.0030282665191449587,
        0.003028266519144959,
        0.003028266519144959,
        0.0030282665191449596,
        0.0030282665191449596,
        0.0030282665191449596,
        0.00302826651914496,
        0.0030282665191449605,
        0.0030282665191449605,
        0.0030282665191449605,
        0.003028266519144961,
        0.003028266519144961,
        0.0030282665191449613,
        0.0030282665191449618,
        0.0030282665191449618
      ],
      "jacobian_singular_values": [
        1.8814427677732584,
        1.4355255416594943,
        1.3981296997695531,
        1.3918269524381683,
        1.341083823806826,
        1.1851016154868226,
        1.1476500914651535,
        1.146159575723631,
        1.1448877897359606,
        0.9797253428987778,
        0.8084051150417819
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 2.327351389502301,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    },
    "22": {
      "status": "fitted",
      "anchor": 5,
      "amplitudes": {
        "real": [
          -0.03326771120438417,
          0.07544242996959759,
          0.25297460660123466,
          -0.36555889798495617,
          -0.4726585398896282,
          0.5246114007801151
        ],
        "imag": [
          0.1457553663068508,
          -0.3305348825422542,
          0.31722012301713676,
          0.17604388696028278,
          -0.2276203560710156,
          0.0
        ]
      },
      "squared_amplitudes": [
        0.022351367416022557,
        0.11494486881693945,
        0.16462475803205684,
        0.16462475803206045,
        0.2752171218284911,
        0.2752171218284746
      ],
      "fitted_row_scale": 1.016979995954045,
      "raw_effect_trace": 1.070230989550186,
      "row_weights": [
        0.021978178041795585,
        0.11302569300697783,
        0.16187610246710873,
        0.1618761024671123,
        0.27062196200851085,
        0.2706219620084946
      ],
      "raw_diagonal_probabilities": [
        0.031389011757258396,
        0.12981483013324524,
        0.17104449935089716,
        0.171044499350897,
        0.28346907447894376,
        0.28346907447894437
      ],
      "raw_diagonal_row_normalized": [
        0.02932919347668215,
        0.12129608598589162,
        0.15982017061829476,
        0.1598201706182946,
        0.2648671896504181,
        0.26486718965041867
      ],
      "max_weight_change_from_diagonal_only": 0.008270392978913785,
      "residual_frobenius": 0.03728701341583714,
      "relative_frobenius": 0.048251294970149704,
      "diagonal_residual_norm": 0.022834411905709638,
      "offdiagonal_residual_norm": 0.02947729638880074,
      "offdiagonal_relative_residual": 0.04912132590438726,
      "direct_coherence_magnitude_defect": 0.21834597607990303,
      "deconvolved_hermitian_eigenvalues": [
        0.000669693670264583,
        0.003736021968469714,
        0.009115569873360428,
        0.030354632690949318,
        0.08019746788615499,
        1.2608600379711965
      ],
      "optimization": {
        "backend": "numpy_damped_gauss_newton",
        "iterations": 10,
        "accepted_steps": 10,
        "termination": "cost",
        "cost": 0.0023281874662963928,
        "gradient_inf": 2.178646976366827e-11,
        "stationary": true
      },
      "multistart_count": 20,
      "near_best_count": 20,
      "near_best_weight_spread": 2.7718438655455202e-11,
      "all_start_costs_normalized": [
        0.0023281874662963928,
        0.002328187466296393,
        0.002328187466296393,
        0.0023281874662963936,
        0.0023281874662963936,
        0.0023281874662963936,
        0.0023281874662963936,
        0.002328187466296394,
        0.002328187466296394,
        0.0023281874662963945,
        0.002328187466296395,
        0.002328187466296395,
        0.002328187466296395,
        0.002328187466296395,
        0.0023281874662963954,
        0.0023281874662963954,
        0.002328187466296396,
        0.002328187466296396,
        0.002328187466296396,
        0.002328187466296396
      ],
      "jacobian_singular_values": [
        1.759363662356481,
        1.5606363611865657,
        1.3410030924053884,
        1.3381989945069508,
        1.3381989945069508,
        1.3066295576488633,
        1.246665985307172,
        1.2409324830218684,
        1.2300363640441931,
        1.0408030548380034,
        0.4176130934964237
      ],
      "gauge_fixed_parameter_count": 11,
      "jacobian_rank": 11,
      "jacobian_condition": 4.212903497891757,
      "identifiability_scope": "Local Jacobian and multistart diagnostics; not a proof of a global minimum or an uncertainty estimate"
    }
  },
  "global_relative_fit_residual": 0.03742731040280042,
  "fitted_allowed_plus_measured_forbidden_completeness_error": 0.11072347762893572,
  "row_normalized_amplitude_gram_error": 0.05636486279124154,
  "row_normalized_weight_column_sums": [
    0.9915294687222374,
    1.0009072340174217,
    1.0109510733813538,
    1.0109510733779654,
    0.9928305752483291,
    0.9928305752526929
  ],
  "probability_convention": "Raw E_ab[xi,xi] is P(ab|xi). Row-normalized fit weights are a model reconstruction; under a uniform channel prior they have the direction P(xi|ab). Equality to |U_ab,xi|^2 requires the response-factor and complete-subspace assumptions.",
  "no_theory_target_used": true,
  "seed": 821,
  "starts": 20,
  "limits": [
    "An optimization residual is not continuum/TCSA error.",
    "Positivity and completeness of effects do not establish the uniform-position/rank-one response model.",
    "Mass reconstruction is not used in the fit and cannot by itself test near-degenerate channel weights."
  ]
}


==> anc/data/generated_M45_crosscheck.json <==
{
  "source_scope": "New M45 effects rebuilt by the package measurement/reproduce_m45.py; input location deliberately omitted for portability",
  "generated_effect_sha256": "fbeec7529f30e32707be61d10886493245ae050f19bd019b9c83023a0ece5f37",
  "validation": {
    "passed": true,
    "absolute_tolerance": 1e-08,
    "maximum_weight_difference": 3.3322972159410824e-10,
    "global_residual_difference": 1.3877787807814457e-17,
    "maximum_column_sum_difference": 3.3222846695935004e-10,
    "maximum_retained_trace_difference": 8.881784197001252e-16,
    "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
  },
  "pair_count_matrix": [
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "raw_trace_by_pair": {
    "00": 0.07175612047240146,
    "01": 0.9643530297360875,
    "10": 0.9643530297360876,
    "11": 0.9995378200554248
  }
}


==> anc/data/manifest.json <==
{
  "schema_version": 1,
  "created_date": "2026-11-21",
  "scope": "Portable replay of analysis from saved measured all-pair complex effects; does not reconstruct UV basis, OPE, Hamiltonian, eigenvectors, detector spectral projectors or threshold calibration.",
  "models": {
    "M45": {
      "measurement_file": "measurements/M45.json",
      "measurement_sha256": "2906bd3dd599dd2182bb3f063fbcf5d1b9d2ab58fe2f66f740feb6808a8a1d44",
      "benchmark_file": "benchmark_outputs/M45_fit_reference.json",
      "benchmark_sha256": "dc32864ba16df8e4110ce46281004789ddc5bb3534f6e2d211d4948c99a9580a",
      "source_measurement_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M45/effects_N5.json",
      "source_measurement_sha256": "ee5c66cec6639761ef99ea8096956fe9ad6ca26700b347d5682f4d5b2abf4068",
      "source_fit_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M45/fit_N5.json",
      "source_fit_sha256": "dc32864ba16df8e4110ce46281004789ddc5bb3534f6e2d211d4948c99a9580a",
      "source_producer_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M45/remeasure.py",
      "source_producer_sha256": "5739908a1ff1ad51dd5a9e2b2e08bfe33d30bb869b2a7bb74adb728a9098b582",
      "channels": 3,
      "all_pairs": 4,
      "extraction": "Real/imag arrays and channel order copied exactly; selected numeric metadata only; original allowed_outcomes and machine paths omitted; fit benchmark copied byte-for-byte.",
      "source_calibration_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M45/measurement_N5.json",
      "source_calibration_sha256": "eb8346fc53817ac3672b77fed40c2ecc8961d3c9b2e12fa716e175c43c865353"
    },
    "M56_ordered": {
      "measurement_file": "measurements/M56_ordered.json",
      "measurement_sha256": "1a7acbbd94970039d3254dc1b420c271721f9438e3c20ba2095a24a5481fc17e",
      "benchmark_file": "benchmark_outputs/M56_ordered_fit_reference.json",
      "benchmark_sha256": "8d3de727775d13ad2876c193e92b09b6a1d670ba5117089b8e7831ffe2f4c3b6",
      "source_measurement_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/ordered_effects.json",
      "source_measurement_sha256": "0e1637ec1b813d4169688630b2ad28fe54784db3ad79fc1ee0133e59ec0b22da",
      "source_fit_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/ordered_fit.json",
      "source_fit_sha256": "8d3de727775d13ad2876c193e92b09b6a1d670ba5117089b8e7831ffe2f4c3b6",
      "source_producer_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/measure.py",
      "source_producer_sha256": "5d8b691c1a1681a6dd64a59f2cf35b442a11d73d3039bfc1c3d03cd2fb89d988",
      "channels": 5,
      "all_pairs": 9,
      "extraction": "Real/imag arrays and channel order copied exactly; selected numeric metadata only; original allowed_outcomes and machine paths omitted; fit benchmark copied byte-for-byte."
    },
    "M56_disordered": {
      "measurement_file": "measurements/M56_disordered.json",
      "measurement_sha256": "721765f974e90d2733d23584cc1b98349277facb35c43080caf61b0d231d7e29",
      "benchmark_file": "benchmark_outputs/M56_disordered_fit_reference.json",
      "benchmark_sha256": "e19ee1672ce5ce36f59bce5a8104925831834f89d4b8541288d7df5c68f1d969",
      "source_measurement_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/disordered_effects.json",
      "source_measurement_sha256": "3cd91a2fd77e439eea8639abccfcce53237eea04944917c077afacc0633620b7",
      "source_fit_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/disordered_fit.json",
      "source_fit_sha256": "e19ee1672ce5ce36f59bce5a8104925831834f89d4b8541288d7df5c68f1d969",
      "source_producer_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M56/measure.py",
      "source_producer_sha256": "5d8b691c1a1681a6dd64a59f2cf35b442a11d73d3039bfc1c3d03cd2fb89d988",
      "channels": 4,
      "all_pairs": 4,
      "extraction": "Real/imag arrays and channel order copied exactly; selected numeric metadata only; original allowed_outcomes and machine paths omitted; fit benchmark copied byte-for-byte."
    },
    "M67": {
      "measurement_file": "measurements/M67.json",
      "measurement_sha256": "d9c6c4d9794a6f769777adeb940fd623c30716a01b1cb65200288af3258baa29",
      "benchmark_file": "benchmark_outputs/M67_fit_reference.json",
      "benchmark_sha256": "a79a293cdbdf6abafdc468ab08050ada57b735433bc395cc2ee23fcfc685e1d4",
      "source_measurement_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M67/effects.json",
      "source_measurement_sha256": "43cad287a90c098da5ae04b58f502587d2ea0f7b548ac1780c36aa108ed9fea3",
      "source_fit_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M67/fit.json",
      "source_fit_sha256": "a79a293cdbdf6abafdc468ab08050ada57b735433bc395cc2ee23fcfc685e1d4",
      "source_producer_path": "07_Slides/Unified_Vacuum_Calibration_20261119/M67/measure.py",
      "source_producer_sha256": "0e50e31b4d9abf13336b5f36eb29b6f5f39f5397ca8bb6a59484afc244d784cd",
      "channels": 6,
      "all_pairs": 9,
      "extraction": "Real/imag arrays and channel order copied exactly; selected numeric metadata only; original allowed_outcomes and machine paths omitted; fit benchmark copied byte-for-byte."
    }
  },
  "support_selection": {
    "observable": "trace((E_LR+E_RL)/2)",
    "rule": "select >= 0.5; retain every pair in raw outputs",
    "scope": "These four near-zero/one single-closing-junction data sets only; not a general multiplicity estimator",
    "theoretical_quiver_or_U_input": false
  },
  "fitter_attribution": {
    "original_repository_path": "07_Slides/Bosonic_Student_Weights_Audit_20261021/refit_coherent.py",
    "original_sha256": "288b3531c7080627d568ecc0d93790e963a03d9d94f6a513446c7e7e068baa8f",
    "adaptation": "NumPy-only fitter preserves original objective, Jacobian, multistart construction and numeric tolerances; removes SciPy auto-selection and file I/O; fails if best fit is not stationary. Portable replay independently infers support in sorted outcome order, so row seeds can differ from historical support ordering.",
    "theory_target_used": false
  },
  "benchmark_policy": "Benchmarks are separately stored historical numerical fit outputs. They are never read by analyze/fit_effect, and CLI loads them only after all fits; absolute verification tolerance 1e-8.",
  "tested_environment": {
    "python": "3.14.6",
    "python_implementation": "CPython",
    "numpy": "2.5.4",
    "operating_system": "Windows",
    "machine_architecture": "AMD64",
    "dependencies": [
      "numpy==2.5.4"
    ],
    "requirements_file": "code/requirements.txt",
    "network_or_external_service_required": false
  },
  "numerical_conventions": {
    "precision": "NumPy float64/complex128",
    "default_starts": 20,
    "default_seed": 821,
    "input_Hermiticity_PSD_completeness_tolerance": 1e-10,
    "stationarity_gradient_inf_tolerance": 1e-08,
    "benchmark_absolute_tolerance": 1e-08,
    "kernel": "Kij=numpy.sinc((1-2epsilon-ell)*(s_j-s_i)); numpy.sinc(x)=sin(pi*x)/(pi*x)",
    "objective": "min sum_ij |Eij-Kij*conj(C_i)*C_j|^2 independently for each selected pair",
    "normalization": "w_i=|C_i|^2/sum_j|C_j|^2; no imposed column normalization or row orthogonality",
    "reporting_units": "probabilities and relative norms are dimensionless; multiply differences by100 for percentage points; multiply relative residual by100 for percent"
  },
  "code_sha256": {
    "amplitude_fit.py": "65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9",
    "replay_measurements.py": "98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736",
    "requirements.txt": "20f3c9f34ec73b04c7a66f24525a9f8ae6eab26f749b006d551ba3d2712c0d55",
    "validate_replay.py": "dfb69977f8a9b3c5ce1736df144f813c5ac2eeecf7213934351547774be6ffbe"
  },
  "runtime_dependencies": {
    "python_language_minimum": "3.10",
    "numpy": "numpy>=2.2.6,<3",
    "requirements_file": "code/requirements.txt",
    "portability_note": "Exact tested runtime is retained separately; runtime lower bound permits the independent Python3.10 NumPy2.2.6 validation environment."
  }
}


==> anc/data/measurements/M45.json <==
{
  "schema_version": 1,
  "model": "M45",
  "data_kind": "Saved finite-regulator all-pair complex measurement effects; not theoretical values",
  "channels": [
    "0",
    "+2/5",
    "-2/5"
  ],
  "spins": [
    "0",
    "2/5",
    "-2/5"
  ],
  "L": 100.0,
  "coupling": -0.02,
  "Ncut": 5,
  "epsilon": 0.005,
  "ell": 0.02,
  "vacuum_labels": [
    "0",
    "1"
  ],
  "outcome_pairs": {
    "00": [
      "0",
      "0"
    ],
    "01": [
      "0",
      "1"
    ],
    "10": [
      "1",
      "0"
    ],
    "11": [
      "1",
      "1"
    ]
  },
  "effects_lr": {
    "00": {
      "real": [
        [
          0.0260955564970688,
          0.0060603972780549475,
          0.006060397278054954
        ],
        [
          0.0060603972780549475,
          0.022830281987666283,
          -0.016671080620917225
        ],
        [
          0.006060397278054954,
          -0.016671080620917225,
          0.022830281987666352
        ]
      ],
      "imag": [
        [
          -5.884925955698808e-21,
          -0.017907353093623624,
          0.01790735309362365
        ],
        [
          0.017907353093623624,
          -2.7007087653452084e-20,
          0.008575384686226135
        ],
        [
          -0.01790735309362365,
          -0.008575384686226135,
          1.2551720384415949e-20
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.42934014026224215,
          0.2551381721875541,
          0.2551381721875544
        ],
        [
          0.2551381721875541,
          0.26917455959423237,
          0.07293106960828855
        ],
        [
          0.2551381721875544,
          0.07293106960828855,
          0.26917455959423314
        ]
      ],
      "imag": [
        [
          1.2193386213712313e-20,
          0.008055731450627324,
          -0.008055731450627365
        ],
        [
          -0.008055731450627324,
          7.436456108224361e-20,
          -0.004325424877064579
        ],
        [
          0.008055731450627367,
          0.00432542487706458,
          -4.757120352364748e-20
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.4280047616624856,
          -0.21166374339570612,
          -0.2116637433957068
        ],
        [
          -0.21166374339570612,
          0.2665060191794901,
          0.02862101271260095
        ],
        [
          -0.2116637433957068,
          0.02862101271260095,
          0.26650601917949107
        ]
      ],
      "imag": [
        [
          -2.501365380586366e-19,
          -0.1418562652313952,
          0.14185626523139538
        ],
        [
          0.1418562652313952,
          1.9972208416149918e-19,
          -0.06945648173656296
        ],
        [
          -0.14185626523139538,
          0.06945648173656296,
          7.221147545255236e-19
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.1165595415782036,
          -0.04953482606990266,
          -0.04953482606990287
        ],
        [
          -0.04953482606990266,
          0.44148913923860983,
          -0.08488100169997224
        ],
        [
          -0.04953482606990287,
          -0.08488100169997224,
          0.4414891392386105
        ]
      ],
      "imag": [
        [
          -3.014671729381102e-19,
          0.15170788687439155,
          -0.1517078868743916
        ],
        [
          -0.15170788687439155,
          2.114416530131225e-18,
          0.06520652192740141
        ],
        [
          0.15170788687439163,
          -0.06520652192740141,
          1.7977198371510996e-19
        ]
      ]
    }
  },
  "effects_rl": {
    "00": {
      "real": [
        [
          0.026095556497068805,
          0.005622713665415831,
          0.005622713665415851
        ],
        [
          0.005622713665415831,
          0.02283028198766629,
          -0.013307322712031298
        ],
        [
          0.005622713665415851,
          -0.013307322712031298,
          0.02283028198766634
        ]
      ],
      "imag": [
        [
          1.444729947371731e-20,
          -0.018049565120088446,
          0.018049565120088464
        ],
        [
          0.018049565120088446,
          1.1045503460713025e-20,
          0.013205200256858628
        ],
        [
          -0.018049565120088464,
          -0.013205200256858628,
          -3.667928937181583e-20
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.42934014026224204,
          -0.21114615735660025,
          -0.21114615735660047
        ],
        [
          -0.21114615735660025,
          0.2691745595942324,
          0.02665066344198082
        ],
        [
          -0.21114615735660047,
          0.02665066344198082,
          0.269174559594233
        ]
      ],
      "imag": [
        [
          9.510710965801651e-19,
          -0.14344923126302375,
          0.14344923126302375
        ],
        [
          0.14344923126302375,
          -6.5285834215684935e-19,
          -0.06802493919643313
        ],
        [
          -0.14344923126302375,
          0.06802493919643313,
          -1.5671618007099521e-18
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.4280047616624856,
          0.25462058614844807,
          0.25462058614844846
        ],
        [
          0.25462058614844807,
          0.26650601917949013,
          0.07490141887890868
        ],
        [
          0.25462058614844846,
          0.07490141887890868,
          0.2665060191794911
        ]
      ],
      "imag": [
        [
          -1.0104729690364659e-19,
          0.009648697482255728,
          -0.009648697482255993
        ],
        [
          -0.009648697482255728,
          1.9824369147936212e-19,
          -0.005756967417194461
        ],
        [
          0.009648697482255993,
          0.005756967417194461,
          3.0195929460700454e-20
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.1165595415782036,
          -0.049097142457263786,
          -0.04909714245726362
        ],
        [
          -0.049097142457263786,
          0.4414891392386099,
          -0.08824475960885808
        ],
        [
          -0.04909714245726362,
          -0.08824475960885808,
          0.44148913923861033
        ]
      ],
      "imag": [
        [
          1.5574336334478252e-19,
          0.1518500989008563,
          -0.15185009890085652
        ],
        [
          -0.1518500989008563,
          2.338480179700781e-18,
          0.06057670635676887
        ],
        [
          0.15185009890085652,
          -0.06057670635676887,
          -1.4190676874165407e-18
        ]
      ]
    }
  },
  "source_calibration": {
    "thresholds_cylinder": [
      0.3300153585129899
    ],
    "balanced_accuracy": 0.9904076893496688,
    "reference_means_cylinder": [
      -0.5040724367746914,
      1.3203625449571792
    ],
    "vacuum_label_for_low_band": "1"
  },
  "calibration_scope": "Calibration and vacuum labels are upstream metadata; replay starts from measured complex effects."
}


==> anc/data/measurements/M56_disordered.json <==
{
  "schema_version": 1,
  "model": "M56_disordered",
  "data_kind": "Saved finite-regulator all-pair complex measurement effects; not theoretical values",
  "channels": [
    "B",
    "H",
    "+",
    "-"
  ],
  "spins": [
    "0",
    "1/2",
    "1/3",
    "-1/3"
  ],
  "L": 60.0,
  "coupling": 0.02,
  "Ncut": 5,
  "epsilon": 0.005,
  "ell": 0.02,
  "vacuum_labels": [
    "0",
    "1"
  ],
  "outcome_pairs": {
    "00": [
      "0",
      "0"
    ],
    "01": [
      "0",
      "1"
    ],
    "10": [
      "1",
      "0"
    ],
    "11": [
      "1",
      "1"
    ]
  },
  "effects_lr": {
    "00": {
      "real": [
        [
          0.13333597971209316,
          -0.0013002665255331357,
          -0.06991547070774441,
          -0.0699154707077445
        ],
        [
          -0.0013002665255331357,
          0.3535193087284823,
          -0.23848054658744558,
          0.04917472521001242
        ],
        [
          -0.06991547070774441,
          -0.23848054658744558,
          0.24068945894397942,
          -0.04995609714404193
        ],
        [
          -0.0699154707077445,
          0.04917472521001242,
          -0.04995609714404193,
          0.24068945894397942
        ]
      ],
      "imag": [
        [
          0.0,
          -0.12779035853430293,
          0.11950095301893932,
          -0.11950095301893926
        ],
        [
          0.12779035853430293,
          0.0,
          -0.13367136028886065,
          -0.030271712040523348
        ],
        [
          -0.11950095301893932,
          0.13367136028886065,
          0.0,
          0.08804446673667983
        ],
        [
          0.11950095301893926,
          0.030271712040523348,
          -0.08804446673667983,
          0.0
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.35254774874752254,
          0.004942762077565424,
          -0.20772261977019582,
          -0.20772261977019593
        ],
        [
          0.004942762077565424,
          0.13198544509519677,
          -0.08658173206393374,
          0.015856710486420747
        ],
        [
          -0.20772261977019582,
          -0.08658173206393374,
          0.24031027025915483,
          0.055872703730449655
        ],
        [
          -0.20772261977019593,
          0.015856710486420747,
          0.055872703730449655,
          0.24031027025915463
        ]
      ],
      "imag": [
        [
          0.0,
          0.12761858280458244,
          -0.1107758245238115,
          0.1107758245238115
        ],
        [
          -0.12761858280458244,
          0.0,
          0.12856487395743368,
          0.03538979702708806
        ],
        [
          0.1107758245238115,
          -0.12856487395743368,
          0.0,
          -0.0876722254020252
        ],
        [
          -0.1107758245238115,
          -0.03538979702708806,
          0.0876722254020252,
          0.0
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.34827102521355746,
          -0.0049427620775656985,
          0.20116022010348403,
          0.2011602201034841
        ],
        [
          -0.0049427620775656985,
          0.12950326535909867,
          0.07135221838556334,
          -0.02237358363003485
        ],
        [
          0.20116022010348403,
          0.07135221838556334,
          0.24142814421246164,
          0.048769098870938984
        ],
        [
          0.2011602201034841,
          -0.02237358363003485,
          0.048769098870938984,
          0.2414281442124616
        ]
      ],
      "imag": [
        [
          0.0,
          0.12810594637935482,
          0.12214223416612924,
          -0.12214223416612925
        ],
        [
          -0.12810594637935482,
          0.0,
          -0.13735763777926777,
          -0.03162727856334777
        ],
        [
          -0.12214223416612924,
          0.13735763777926777,
          0.0,
          -0.09357269329917307
        ],
        [
          0.12214223416612925,
          0.03162727856334777,
          0.09357269329917307,
          0.0
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.16584524632682598,
          0.0013002665255329397,
          0.07647787037445596,
          0.07647787037445622
        ],
        [
          0.0013002665255329397,
          0.3849919808172219,
          0.2537100602658153,
          -0.042657852066398314
        ],
        [
          0.07647787037445596,
          0.2537100602658153,
          0.2775721265844048,
          -0.05468570545734671
        ],
        [
          0.07647787037445622,
          -0.042657852066398314,
          -0.05468570545734671,
          0.277572126584405
        ]
      ],
      "imag": [
        [
          0.0,
          -0.12793417064963422,
          -0.13086736266125693,
          0.13086736266125698
        ],
        [
          0.12793417064963422,
          0.0,
          0.14246412411069445,
          0.026509193576783125
        ],
        [
          0.13086736266125693,
          -0.14246412411069445,
          0.0,
          0.09320045196451848
        ],
        [
          -0.13086736266125698,
          -0.026509193576783125,
          -0.09320045196451848,
          0.0
        ]
      ]
    }
  },
  "effects_rl": {
    "00": {
      "real": [
        [
          0.13333597971209318,
          0.001300266525533199,
          -0.06853312573697994,
          -0.06853312573697991
        ],
        [
          0.001300266525533199,
          0.3535193087284822,
          -0.23500306706229845,
          0.050803434248146644
        ],
        [
          -0.06853312573697994,
          -0.23500306706229845,
          0.2406894589439795,
          -0.05127069628459772
        ],
        [
          -0.06853312573697991,
          0.050803434248146644,
          -0.05127069628459772,
          0.2406894589439794
        ]
      ],
      "imag": [
        [
          0.0,
          -0.12779035853430287,
          0.12029905025992303,
          -0.12029905025992312
        ],
        [
          0.12779035853430287,
          0.0,
          -0.1396945315086958,
          -0.027450705235728137
        ],
        [
          -0.12029905025992303,
          0.1396945315086958,
          0.0,
          0.08728548256900341
        ],
        [
          0.12029905025992312,
          0.027450705235728137,
          -0.08728548256900341,
          0.0
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.35254774874752254,
          -0.004942762077565455,
          0.19979598804788581,
          0.19979598804788593
        ],
        [
          -0.004942762077565455,
          0.13198544509519672,
          0.06804958084951508,
          -0.022720108017022882
        ],
        [
          0.19979598804788581,
          0.06804958084951508,
          0.2403102702591547,
          0.04799002253924426
        ],
        [
          0.19979598804788593,
          -0.022720108017022882,
          0.04799002253924426,
          0.24031027025915444
        ]
      ],
      "imag": [
        [
          0.0,
          0.12761858280458244,
          0.12450515339973955,
          -0.12450515339973951
        ],
        [
          -0.12761858280458244,
          0.0,
          -0.13926441644974108,
          -0.031427212615239494
        ],
        [
          -0.12450515339973955,
          0.13926441644974108,
          0.0,
          -0.09222329350970358
        ],
        [
          0.12450515339973951,
          0.031427212615239494,
          0.09222329350970358,
          0.0
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.3482710252135575,
          0.004942762077565643,
          -0.2063583877145976,
          -0.20635838771459772
        ],
        [
          0.004942762077565643,
          0.1295032653590987,
          -0.08327909452788533,
          0.0162032348734088
        ],
        [
          -0.2063583877145976,
          -0.08327909452788533,
          0.24142814421246175,
          0.056651780062144254
        ],
        [
          -0.20635838771459772,
          0.0162032348734088,
          0.056651780062144254,
          0.24142814421246173
        ]
      ],
      "imag": [
        [
          0.0,
          0.1281059463793548,
          -0.11313874375742171,
          0.11313874375742176
        ],
        [
          -0.1281059463793548,
          0.0,
          0.13047165262790686,
          0.03518973107897968
        ],
        [
          0.11313874375742171,
          -0.13047165262790686,
          0.0,
          -0.0890216251914947
        ],
        [
          -0.11313874375742176,
          -0.03518973107897968,
          0.0890216251914947,
          0.0
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.16584524632682598,
          -0.0013002665255329082,
          0.0750955254036916,
          0.07509552540369158
        ],
        [
          -0.0013002665255329082,
          0.38499198081722186,
          0.2502325807406682,
          -0.044286561104532614
        ],
        [
          0.0750955254036916,
          0.2502325807406682,
          0.2775721265844048,
          -0.05337110631679097
        ],
        [
          0.07509552540369158,
          -0.044286561104532614,
          -0.05337110631679097,
          0.27757212658440505
        ]
      ],
      "imag": [
        [
          0.0,
          -0.12793417064963422,
          -0.13166545990224068,
          0.1316654599022409
        ],
        [
          0.12793417064963422,
          0.0,
          0.14848729533052973,
          0.023688186771987915
        ],
        [
          0.13166545990224068,
          -0.14848729533052973,
          0.0,
          0.09395943613219485
        ],
        [
          -0.1316654599022409,
          -0.023688186771987915,
          -0.09395943613219485,
          0.0
        ]
      ]
    }
  },
  "source_calibration": {
    "thresholds_cylinder": [
      -0.22777470325886928
    ],
    "balanced_accuracy": 0.9836392767688822,
    "reference_means_cylinder": [
      -0.8982230728849259,
      0.8982230728849256
    ],
    "band_for_labels": {
      "0": 0,
      "1": 1
    }
  },
  "calibration_scope": "Calibration and vacuum labels are upstream metadata; replay starts from measured complex effects."
}


==> anc/data/measurements/M56_ordered.json <==
{
  "schema_version": 1,
  "model": "M56_ordered",
  "data_kind": "Saved finite-regulator all-pair complex measurement effects; not theoretical values",
  "channels": [
    "A",
    "B",
    "H",
    "+",
    "-"
  ],
  "spins": [
    "0",
    "0",
    "1/2",
    "1/3",
    "-1/3"
  ],
  "L": 60.0,
  "coupling": -0.02,
  "Ncut": 5,
  "epsilon": 0.005,
  "ell": 0.02,
  "vacuum_labels": [
    "0",
    "1",
    "2"
  ],
  "outcome_pairs": {
    "00": [
      "0",
      "0"
    ],
    "01": [
      "0",
      "1"
    ],
    "02": [
      "0",
      "2"
    ],
    "10": [
      "1",
      "0"
    ],
    "11": [
      "1",
      "1"
    ],
    "12": [
      "1",
      "2"
    ],
    "20": [
      "2",
      "0"
    ],
    "21": [
      "2",
      "1"
    ],
    "22": [
      "2",
      "2"
    ]
  },
  "effects_lr": {
    "00": {
      "real": [
        [
          0.008500311819226631,
          -0.010112154589388621,
          -0.0005804249122786827,
          0.0037683550310465123,
          0.0037683550310465236
        ],
        [
          -0.010112154589388621,
          0.012505495092768257,
          0.0004219642736653745,
          -0.004779067481475598,
          -0.004779067481475598
        ],
        [
          -0.0005804249122786827,
          0.0004219642736653745,
          0.01953501713620996,
          -0.013572423755747317,
          0.011972462593270438
        ],
        [
          0.0037683550310465123,
          -0.004779067481475598,
          -0.013572423755747317,
          0.01281278757613525,
          -0.00786445383231596
        ],
        [
          0.003768355031046523,
          -0.004779067481475599,
          0.011972462593270436,
          -0.007864453832315954,
          0.012812787576135241
        ]
      ],
      "imag": [
        [
          0.0,
          1.6517142471458857e-18,
          0.009628489543162541,
          -0.007885148337198866,
          0.00788514833719886
        ],
        [
          -1.6517142471458857e-18,
          0.0,
          -0.012266661600366068,
          0.009921322191302392,
          -0.009921322191302382
        ],
        [
          -0.009628489543162541,
          0.012266661600366068,
          0.0,
          -0.005281912784824405,
          -0.0053776677385688355
        ],
        [
          0.007885148337198866,
          -0.009921322191302392,
          0.005281912784824405,
          0.0,
          0.007833647349129688
        ],
        [
          -0.00788514833719886,
          0.009921322191302385,
          0.005377667738568833,
          -0.007833647349129686,
          8.976837289324285e-21
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.1620120927033399,
          -0.18912204745192995,
          -0.12349839387200118,
          0.1231560521369798,
          0.12315605213697975
        ],
        [
          -0.18912204745192995,
          0.23589553893659546,
          0.14978447220928165,
          -0.1596252343369935,
          -0.15962523433699338
        ],
        [
          -0.12349839387200118,
          0.14978447220928165,
          0.23427150560239102,
          -0.18159674213215307,
          -0.04376960813172959
        ],
        [
          0.1231560521369798,
          -0.1596252343369935,
          -0.18159674213215307,
          0.16474604720847832,
          0.07193724919715784
        ],
        [
          0.12315605213697972,
          -0.15962523433699335,
          -0.043769608131729594,
          0.07193724919715784,
          0.1647460472084779
        ]
      ],
      "imag": [
        [
          0.0,
          1.3240819031479223e-17,
          -0.0033196879650909976,
          0.0038194162235766715,
          -0.0038194162235766914
        ],
        [
          -1.3240819031479223e-17,
          0.0,
          0.004318400586350115,
          -0.003464174119993073,
          0.003464174119993067
        ],
        [
          0.0033196879650909976,
          -0.004318400586350115,
          0.0,
          0.0012788484128050536,
          0.002411829763884536
        ],
        [
          -0.0038194162235766715,
          0.003464174119993073,
          -0.0012788484128050536,
          0.0,
          -0.00222193149605149
        ],
        [
          0.0038194162235766914,
          -0.003464174119993068,
          -0.0024118297638845362,
          0.002221931496051491,
          -4.296596668376672e-21
        ]
      ]
    },
    "02": {
      "real": [
        [
          0.0013050376372715305,
          -0.0007540537467169467,
          -0.0010296557343586624,
          0.0005392476942113139,
          0.0005392476942113181
        ],
        [
          -0.0007540537467169467,
          0.0027326081227356334,
          0.00028661721022609974,
          -0.001740398947728943,
          -0.0017403989477289428
        ],
        [
          -0.0010296557343586624,
          0.00028661721022609974,
          0.002616737393729244,
          -0.001342022656744669,
          0.00034623471898780403
        ],
        [
          0.0005392476942113139,
          -0.001740398947728943,
          -0.001342022656744669,
          0.0027360633649488523,
          0.00011696691829353807
        ],
        [
          0.0005392476942113183,
          -0.0017403989477289424,
          0.00034623471898780403,
          0.0001169669182935381,
          0.002736063364948843
        ]
      ],
      "imag": [
        [
          0.0,
          -2.4809595025078457e-18,
          -0.0004088356899448114,
          6.002538506363857e-05,
          -6.002538506363234e-05
        ],
        [
          2.4809595025078457e-18,
          0.0,
          0.0008511887604695675,
          -0.001235840503337842,
          0.001235840503337839
        ],
        [
          0.0004088356899448114,
          -0.0008511887604695675,
          0.0,
          0.0009160199372146912,
          0.0004905976120031111
        ],
        [
          -6.002538506363857e-05,
          0.001235840503337842,
          -0.0009160199372146912,
          0.0,
          -0.0015732383179439112
        ],
        [
          6.002538506363233e-05,
          -0.0012358405033378386,
          -0.0004905976120031111,
          0.0015732383179439115,
          -1.8021763604524615e-21
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.1625236512023438,
          -0.18950336113889749,
          0.12305687506035907,
          -0.06566319924350997,
          -0.06566319924350993
        ],
        [
          -0.18950336113889749,
          0.23519569025961828,
          -0.1501837882418663,
          0.08137749508950658,
          0.08137749508950658
        ],
        [
          0.12305687506035907,
          -0.1501837882418663,
          0.22953583401878733,
          -0.08660923085277247,
          -0.023910968573224143
        ],
        [
          -0.06566319924350997,
          0.08137749508950658,
          -0.08660923085277247,
          0.1598766405551586,
          -0.03271900517490319
        ],
        [
          -0.06566319924350993,
          0.08137749508950658,
          -0.02391096857322414,
          -0.03271900517490319,
          0.15987664055515832
        ]
      ],
      "imag": [
        [
          0.0,
          -3.144186300207963e-18,
          -0.0038987648119468156,
          -0.10256795348915147,
          0.10256795348915136
        ],
        [
          3.144186300207963e-18,
          0.0,
          0.00500249317015229,
          0.13317858657070386,
          -0.13317858657070372
        ],
        [
          0.0038987648119468156,
          -0.00500249317015229,
          0.0,
          -0.15399391992911385,
          0.036750936538173185
        ],
        [
          0.10256795348915147,
          -0.13317858657070386,
          0.15399391992911385,
          0.0,
          -0.061977623740146266
        ],
        [
          -0.10256795348915135,
          0.13317858657070372,
          -0.03675093653817319,
          0.06197762374014626,
          -3.527878842795608e-19
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.33131781327563653,
          -2.822862871903708e-18,
          -2.7130580158640942e-17,
          -0.12360091123745529,
          -0.12360091123745523
        ],
        [
          -2.822862871903708e-18,
          0.027341335176563345,
          -0.0006185309026137508,
          4.37220018973193e-17,
          2.3952700945056933e-17
        ],
        [
          -2.7130580158640942e-17,
          -0.0006185309026137508,
          0.028081811697766055,
          2.918947172496481e-17,
          -7.790537821449006e-17
        ],
        [
          -0.12360091123745529,
          4.37220018973193e-17,
          2.918947172496481e-17,
          0.3196569225905589,
          -0.06294151421646454
        ],
        [
          -0.12360091123745522,
          2.3952700945056943e-17,
          -7.790537821449003e-17,
          -0.06294151421646456,
          0.3196569225905589
        ]
      ],
      "imag": [
        [
          0.0,
          8.030890759241118e-18,
          6.030998367296742e-17,
          0.2131473204354197,
          -0.21314732043541973
        ],
        [
          -8.030890759241118e-18,
          0.0,
          0.004189158166788451,
          2.9104343314904287e-17,
          -5.799360005271902e-17
        ],
        [
          -6.030998367296742e-17,
          -0.004189158166788451,
          0.0,
          1.1124049650251415e-17,
          8.87234775749928e-17
        ],
        [
          -0.2131473204354197,
          -2.9104343314904287e-17,
          -1.1124049650251415e-17,
          0.0,
          0.11587829241002356
        ],
        [
          0.21314732043541976,
          5.799360005271903e-17,
          -8.872347757499278e-17,
          -0.1158782924100235,
          -2.984553948018882e-19
        ]
      ]
    },
    "12": {
      "real": [
        [
          0.1625236512023437,
          0.1895033611388974,
          -0.12305687506035888,
          -0.06566319924350987,
          -0.06566319924350986
        ],
        [
          0.1895033611388974,
          0.235195690259618,
          -0.1501837882418661,
          -0.08137749508950641,
          -0.0813774950895064
        ],
        [
          -0.12305687506035888,
          -0.1501837882418661,
          0.22953583401878683,
          0.08660923085277236,
          0.02391096857322399
        ],
        [
          -0.06566319924350987,
          -0.08137749508950641,
          0.08660923085277236,
          0.15987664055515835,
          -0.03271900517490322
        ],
        [
          -0.06566319924350986,
          -0.08137749508950642,
          0.023910968573223987,
          -0.032719005174903205,
          0.15987664055515832
        ]
      ],
      "imag": [
        [
          0.0,
          7.426784881525705e-18,
          0.00389876481194678,
          -0.10256795348915133,
          0.1025679534891514
        ],
        [
          -7.426784881525705e-18,
          0.0,
          0.005002493170152153,
          -0.13317858657070364,
          0.1331785865707037
        ],
        [
          -0.00389876481194678,
          -0.005002493170152153,
          0.0,
          0.15399391992911357,
          -0.03675093653817323
        ],
        [
          0.10256795348915133,
          0.13317858657070364,
          -0.15399391992911357,
          0.0,
          -0.061977623740146114
        ],
        [
          -0.10256795348915138,
          -0.13317858657070372,
          0.036750936538173254,
          0.06197762374014612,
          -3.6497842094551587e-19
        ]
      ]
    },
    "20": {
      "real": [
        [
          0.0013050376372715292,
          0.00075405374671694,
          0.0010296557343586609,
          0.0005392476942113093,
          0.0005392476942113124
        ],
        [
          0.00075405374671694,
          0.0027326081227356308,
          0.0002866172102260913,
          0.0017403989477289363,
          0.0017403989477289374
        ],
        [
          0.0010296557343586609,
          0.0002866172102260913,
          0.002616737393729239,
          0.0013420226567446606,
          -0.00034623471898781325
        ],
        [
          0.0005392476942113093,
          0.0017403989477289363,
          0.0013420226567446606,
          0.0027360633649488467,
          0.00011696691829352663
        ],
        [
          0.0005392476942113126,
          0.0017403989477289374,
          -0.00034623471898781325,
          0.0001169669182935268,
          0.002736063364948835
        ]
      ],
      "imag": [
        [
          0.0,
          8.724439356719293e-19,
          0.00040883568994480997,
          6.002538506363478e-05,
          -6.002538506363387e-05
        ],
        [
          -8.724439356719293e-19,
          0.0,
          0.000851188760469569,
          0.0012358405033378458,
          -0.0012358405033378397
        ],
        [
          -0.00040883568994480997,
          -0.000851188760469569,
          0.0,
          -0.0009160199372146919,
          -0.0004905976120031069
        ],
        [
          -6.002538506363478e-05,
          -0.0012358405033378458,
          0.0009160199372146919,
          0.0,
          -0.0015732383179439097
        ],
        [
          6.002538506363388e-05,
          0.0012358405033378404,
          0.000490597612003107,
          0.0015732383179439093,
          -6.040140942978362e-22
        ]
      ]
    },
    "21": {
      "real": [
        [
          0.16201209270333986,
          0.18912204745192987,
          0.123498393872001,
          0.1231560521369797,
          0.12315605213697978
        ],
        [
          0.18912204745192987,
          0.23589553893659532,
          0.1497844722092814,
          0.1596252343369933,
          0.15962523433699338
        ],
        [
          0.123498393872001,
          0.1497844722092814,
          0.23427150560239046,
          0.18159674213215277,
          0.04376960813172965
        ],
        [
          0.1231560521369797,
          0.1596252343369933,
          0.18159674213215277,
          0.16474604720847807,
          0.07193724919715781
        ],
        [
          0.12315605213697979,
          0.15962523433699333,
          0.04376960813172965,
          0.07193724919715781,
          0.16474604720847788
        ]
      ],
      "imag": [
        [
          0.0,
          -2.0057740190981832e-18,
          0.003319687965090927,
          0.0038194162235766567,
          -0.0038194162235766446
        ],
        [
          2.0057740190981832e-18,
          0.0,
          0.004318400586349992,
          0.0034641741199930272,
          -0.0034641741199930216
        ],
        [
          -0.003319687965090927,
          -0.004318400586349992,
          0.0,
          -0.0012788484128050013,
          -0.002411829763884397
        ],
        [
          -0.0038194162235766567,
          -0.0034641741199930272,
          0.0012788484128050013,
          0.0,
          -0.002221931496051407
        ],
        [
          0.0038194162235766446,
          0.0034641741199930203,
          0.0024118297638843975,
          0.002221931496051407,
          6.600981076150547e-20
        ]
      ]
    },
    "22": {
      "real": [
        [
          0.008500311819226627,
          0.010112154589388621,
          0.0005804249122787032,
          0.003768355031046527,
          0.0037683550310464954
        ],
        [
          0.010112154589388621,
          0.012505495092768262,
          0.000421964273665384,
          0.00477906748147561,
          0.004779067481475585
        ],
        [
          0.0005804249122787032,
          0.000421964273665384,
          0.019535017136209858,
          0.013572423755747264,
          -0.011972462593270344
        ],
        [
          0.003768355031046527,
          0.00477906748147561,
          0.013572423755747264,
          0.012812787576135238,
          -0.007864453832315913
        ],
        [
          0.0037683550310464962,
          0.004779067481475586,
          -0.011972462593270353,
          -0.007864453832315911,
          0.012812787576135154
        ]
      ],
      "imag": [
        [
          0.0,
          6.390016554086442e-18,
          -0.009628489543162502,
          -0.00788514833719885,
          0.00788514833719883
        ],
        [
          -6.390016554086442e-18,
          0.0,
          -0.01226666160036602,
          -0.00992132219130238,
          0.009921322191302345
        ],
        [
          0.009628489543162502,
          0.01226666160036602,
          0.0,
          0.005281912784824386,
          0.005377667738568801
        ],
        [
          0.00788514833719885,
          0.00992132219130238,
          -0.005281912784824386,
          0.0,
          0.007833647349129664
        ],
        [
          -0.00788514833719883,
          -0.009921322191302347,
          -0.005377667738568801,
          -0.007833647349129664,
          -9.710845035874343e-21
        ]
      ]
    }
  },
  "effects_rl": {
    "00": {
      "real": [
        [
          0.008500311819226633,
          -0.010112154589388623,
          0.0005804249122786809,
          0.004944561257099585,
          0.004944561257099571
        ],
        [
          -0.010112154589388623,
          0.012505495092768257,
          -0.00042196427366537166,
          -0.006202583316060362,
          -0.006202583316060349
        ],
        [
          0.0005804249122786809,
          -0.00042196427366537166,
          0.01953501713620995,
          -0.011360482530105406,
          0.01064342817134783
        ],
        [
          0.004944561257099585,
          -0.006202583316060362,
          -0.011360482530105406,
          0.012812787576135243,
          -0.0028519106924769634
        ],
        [
          0.004944561257099569,
          -0.0062025833160603465,
          0.010643428171347832,
          -0.0028519106924769634,
          0.012812787576135217
        ]
      ],
      "imag": [
        [
          0.0,
          -1.4280975490707504e-18,
          0.009628489543162541,
          -0.007206065355964607,
          0.007206065355964608
        ],
        [
          1.4280975490707504e-18,
          0.0,
          -0.012266661600366064,
          0.00909945494100918,
          -0.009099454941009173
        ],
        [
          -0.009628489543162541,
          0.012266661600366064,
          0.0,
          -0.009113107370992368,
          -0.007679622882346686
        ],
        [
          0.007206065355964607,
          -0.00909945494100918,
          0.009113107370992368,
          0.0,
          0.010727640480240325
        ],
        [
          -0.007206065355964609,
          0.00909945494100917,
          0.007679622882346688,
          -0.01072764048024033,
          -1.6237083936525778e-20
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.16201209270333994,
          -0.18912204745192995,
          0.12349839387200118,
          -0.06488573754573372,
          -0.06488573754573371
        ],
        [
          -0.18912204745192995,
          0.23589553893659548,
          -0.14978447220928162,
          0.08281267995954326,
          0.08281267995954328
        ],
        [
          0.12349839387200118,
          -0.14978447220928162,
          0.2342715056023909,
          -0.08969085585299794,
          -0.023973509910992227
        ],
        [
          -0.06488573754573372,
          0.08281267995954326,
          -0.08969085585299794,
          0.1647460472084782,
          -0.0340443754775296
        ],
        [
          -0.06488573754573372,
          0.08281267995954328,
          -0.023973509910992223,
          -0.034044375477529615,
          0.164746047208478
        ]
      ],
      "imag": [
        [
          0.0,
          -2.1812792457692742e-17,
          -0.0033196879650909572,
          -0.104746561668637,
          0.10474656166863693
        ],
        [
          2.1812792457692742e-17,
          0.0,
          0.00431840058635007,
          0.1365074209608838,
          -0.13650742096088375
        ],
        [
          0.0033196879650909572,
          -0.00431840058635007,
          0.0,
          -0.15790681613733892,
          0.036699677673825544
        ],
        [
          0.104746561668637,
          -0.1365074209608838,
          0.15790681613733892,
          0.0,
          -0.06341045103113621
        ],
        [
          -0.10474656166863691,
          0.13650742096088372,
          -0.03669967767382554,
          0.0634104510311362,
          -1.4610046310314103e-20
        ]
      ]
    },
    "20": {
      "real": [
        [
          0.0013050376372715307,
          -0.0007540537467169467,
          0.0010296557343586626,
          -0.0003216073554427112,
          -0.00032160735544270843
        ],
        [
          -0.0007540537467169467,
          0.0027326081227356334,
          -0.0002866172102261005,
          0.00194046874478079,
          0.0019404687447807873
        ],
        [
          0.0010296557343586626,
          -0.0002866172102261005,
          0.0026167373937292433,
          0.00012228520762861244,
          -0.00025175263553677376
        ],
        [
          -0.0003216073554427112,
          0.00194046874478079,
          0.00012228520762861244,
          0.002736063364948849,
          0.0013039808903997573
        ],
        [
          -0.0003216073554427083,
          0.0019404687447807873,
          -0.00025175263553677376,
          0.0013039808903997571,
          0.0027360633649488437
        ]
      ],
      "imag": [
        [
          0.0,
          2.3784685158900754e-18,
          -0.0004088356899448107,
          -0.0004369895095873606,
          0.0004369895095873681
        ],
        [
          -2.3784685158900754e-18,
          0.0,
          0.0008511887604695672,
          0.0008893094497840485,
          -0.0008893094497840498
        ],
        [
          0.0004088356899448107,
          -0.0008511887604695672,
          0.0,
          -0.0016202356818025103,
          -0.0005451468683171596
        ],
        [
          0.0004369895095873606,
          -0.0008893094497840485,
          0.0016202356818025103,
          0.0,
          -0.0008879154816165383
        ],
        [
          -0.0004369895095873682,
          0.0008893094497840498,
          0.0005451468683171596,
          0.0008879154816165383,
          7.117216917651231e-22
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.16252365120234383,
          -0.1895033611388975,
          -0.12305687506035905,
          0.12165805295754091,
          0.12165805295754079
        ],
        [
          -0.1895033611388975,
          0.23519569025961828,
          0.15018378824186623,
          -0.1560247867550879,
          -0.15602478675508777
        ],
        [
          -0.12305687506035905,
          0.15018378824186623,
          0.22953583401878724,
          -0.17666726211334546,
          -0.043782728941539825
        ],
        [
          0.12165805295754091,
          -0.1560247867550879,
          -0.17666726211334546,
          0.1598766405551585,
          0.07003369921261182
        ],
        [
          0.12165805295754081,
          -0.1560247867550878,
          -0.043782728941539825,
          0.07003369921261182,
          0.15987664055515832
        ]
      ],
      "imag": [
        [
          0.0,
          9.202165938970719e-18,
          -0.003898764811946853,
          0.005582021894063026,
          -0.005582021894063065
        ],
        [
          -9.202165938970719e-18,
          0.0,
          0.005002493170152332,
          -0.003885684758504214,
          0.0038856847585042463
        ],
        [
          0.003898764811946853,
          -0.005002493170152332,
          0.0,
          0.0019911658438250325,
          0.0023320379444168593
        ],
        [
          -0.005582021894063026,
          0.003885684758504214,
          -0.0019911658438250325,
          0.0,
          -0.0026533222020524733
        ],
        [
          0.005582021894063064,
          -0.003885684758504247,
          -0.002332037944416859,
          0.002653322202052473,
          1.0344846752247761e-19
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.33131781327563653,
          -4.031814508419294e-18,
          2.913216111928054e-17,
          -0.12279053862692782,
          -0.12279053862692788
        ],
        [
          -4.031814508419294e-18,
          0.02734133517656334,
          0.0006185309026137504,
          -3.9616900907414436e-17,
          -6.475631375945908e-17
        ],
        [
          2.913216111928054e-17,
          0.0006185309026137504,
          0.028081811697766048,
          2.2278646767773963e-17,
          -1.0959118857202105e-16
        ],
        [
          -0.12279053862692782,
          -3.9616900907414436e-17,
          2.2278646767773963e-17,
          0.3196569225905589,
          -0.06888278786600957
        ],
        [
          -0.1227905386269279,
          -6.475631375945906e-17,
          -1.0959118857202105e-16,
          -0.06888278786600963,
          0.31965692259055883
        ]
      ],
      "imag": [
        [
          0.0,
          -8.08555695499373e-18,
          5.806427914205408e-17,
          0.21361518928025167,
          -0.21361518928025158
        ],
        [
          8.08555695499373e-18,
          0.0,
          0.00418915816678845,
          -2.4438476106400503e-17,
          -1.9136370230547693e-18
        ],
        [
          -5.806427914205408e-17,
          -0.00418915816678845,
          0.0,
          1.324436448431303e-17,
          2.4996511618013663e-17
        ],
        [
          -0.21361518928025167,
          2.4438476106400503e-17,
          -1.324436448431303e-17,
          0.0,
          0.11244809646912941
        ],
        [
          0.2136151892802516,
          1.913637023054771e-18,
          -2.4996511618013614e-17,
          -0.11244809646912944,
          -1.3296310291579678e-18
        ]
      ]
    },
    "21": {
      "real": [
        [
          0.16252365120234374,
          0.1895033611388974,
          0.12305687506035888,
          0.12165805295754072,
          0.1216580529575409
        ],
        [
          0.1895033611388974,
          0.235195690259618,
          0.15018378824186607,
          0.15602478675508763,
          0.15602478675508777
        ],
        [
          0.12305687506035888,
          0.15018378824186607,
          0.2295358340187868,
          0.17666726211334524,
          0.043782728941539874
        ],
        [
          0.12165805295754072,
          0.15602478675508763,
          0.17666726211334524,
          0.15987664055515827,
          0.07003369921261171
        ],
        [
          0.12165805295754091,
          0.1560247867550878,
          0.04378272894153987,
          0.07003369921261172,
          0.15987664055515838
        ]
      ],
      "imag": [
        [
          0.0,
          -1.4826464708739273e-17,
          0.00389876481194681,
          0.005582021894062996,
          -0.005582021894063016
        ],
        [
          1.4826464708739273e-17,
          0.0,
          0.005002493170152201,
          0.0038856847585041457,
          -0.003885684758504125
        ],
        [
          -0.00389876481194681,
          -0.005002493170152201,
          0.0,
          -0.0019911658438249843,
          -0.002332037944416697
        ],
        [
          -0.005582021894062996,
          -0.0038856847585041457,
          0.0019911658438249843,
          0.0,
          -0.0026533222020523575
        ],
        [
          0.005582021894063014,
          0.0038856847585041266,
          0.002332037944416697,
          0.002653322202052357,
          -6.131601780079992e-20
        ]
      ]
    },
    "02": {
      "real": [
        [
          0.0013050376372715292,
          0.0007540537467169399,
          -0.001029655734358661,
          -0.00032160735544270534,
          -0.000321607355442706
        ],
        [
          0.0007540537467169399,
          0.0027326081227356308,
          -0.0002866172102260915,
          -0.0019404687447807907,
          -0.0019404687447807858
        ],
        [
          -0.001029655734358661,
          -0.0002866172102260915,
          0.0026167373937292385,
          -0.0001222852076286185,
          0.0002517526355367665
        ],
        [
          -0.00032160735544270534,
          -0.0019404687447807907,
          -0.0001222852076286185,
          0.002736063364948847,
          0.0013039808903997628
        ],
        [
          -0.0003216073554427059,
          -0.001940468744780786,
          0.0002517526355367665,
          0.0013039808903997623,
          0.002736063364948837
        ]
      ],
      "imag": [
        [
          0.0,
          -8.758320674609466e-19,
          0.0004088356899448095,
          -0.000436989509587359,
          0.0004369895095873629
        ],
        [
          8.758320674609466e-19,
          0.0,
          0.0008511887604695689,
          -0.0008893094497840408,
          0.0008893094497840456
        ],
        [
          -0.0004088356899448095,
          -0.0008511887604695689,
          0.0,
          0.001620235681802505,
          0.0005451468683171656
        ],
        [
          0.000436989509587359,
          0.0008893094497840408,
          -0.001620235681802505,
          0.0,
          -0.0008879154816165281
        ],
        [
          -0.0004369895095873629,
          -0.0008893094497840456,
          -0.0005451468683171656,
          0.0008879154816165283,
          -3.38877244013885e-21
        ]
      ]
    },
    "12": {
      "real": [
        [
          0.16201209270333988,
          0.18912204745192984,
          -0.12349839387200101,
          -0.06488573754573365,
          -0.06488573754573368
        ],
        [
          0.18912204745192984,
          0.23589553893659543,
          -0.1497844722092814,
          -0.08281267995954317,
          -0.08281267995954324
        ],
        [
          -0.12349839387200101,
          -0.1497844722092814,
          0.23427150560239043,
          0.0896908558529979,
          0.023973509910992126
        ],
        [
          -0.06488573754573365,
          -0.08281267995954317,
          0.0896908558529979,
          0.1647460472084781,
          -0.034044375477529705
        ],
        [
          -0.06488573754573367,
          -0.08281267995954322,
          0.023973509910992123,
          -0.03404437547752973,
          0.16474604720847794
        ]
      ],
      "imag": [
        [
          0.0,
          6.776263578034403e-18,
          0.003319687965090889,
          -0.10474656166863693,
          0.10474656166863698
        ],
        [
          -6.776263578034403e-18,
          0.0,
          0.004318400586349945,
          -0.13650742096088375,
          0.1365074209608838
        ],
        [
          -0.003319687965090889,
          -0.004318400586349945,
          0.0,
          0.15790681613733867,
          -0.0366996776738257
        ],
        [
          0.10474656166863693,
          0.13650742096088375,
          -0.15790681613733867,
          0.0,
          -0.06341045103113614
        ],
        [
          -0.10474656166863697,
          -0.1365074209608838,
          0.0366996776738257,
          0.06341045103113616,
          -1.1933561316505072e-19
        ]
      ]
    },
    "22": {
      "real": [
        [
          0.00850031181922663,
          0.010112154589388621,
          -0.0005804249122787003,
          0.004944561257099566,
          0.0049445612570995605
        ],
        [
          0.010112154589388621,
          0.012505495092768257,
          -0.0004219642736653802,
          0.006202583316060353,
          0.006202583316060333
        ],
        [
          -0.0005804249122787003,
          -0.0004219642736653802,
          0.01953501713620985,
          0.011360482530105359,
          -0.010643428171347764
        ],
        [
          0.004944561257099566,
          0.006202583316060353,
          0.011360482530105359,
          0.012812787576135229,
          -0.002851910692476956
        ],
        [
          0.004944561257099562,
          0.0062025833160603335,
          -0.010643428171347764,
          -0.002851910692476956,
          0.012812787576135154
        ]
      ],
      "imag": [
        [
          0.0,
          -5.934312828463628e-18,
          -0.009628489543162503,
          -0.007206065355964612,
          0.007206065355964572
        ],
        [
          5.934312828463628e-18,
          0.0,
          -0.01226666160036602,
          -0.00909945494100918,
          0.009099454941009147
        ],
        [
          0.009628489543162503,
          0.01226666160036602,
          0.0,
          0.009113107370992338,
          0.007679622882346638
        ],
        [
          0.007206065355964612,
          0.00909945494100918,
          -0.009113107370992338,
          0.0,
          0.01072764048024029
        ],
        [
          -0.007206065355964576,
          -0.009099454941009147,
          -0.007679622882346642,
          -0.010727640480240296,
          -2.5507785580964956e-21
        ]
      ]
    }
  },
  "source_calibration": {
    "thresholds_cylinder": [
      -0.8348075894562121,
      0.8348075894562123
    ],
    "balanced_accuracy": 0.9811641743634595,
    "reference_means_cylinder": [
      -1.5528567436322183,
      -4.2097425067459863e-17,
      1.5528567436322183
    ],
    "band_for_labels": {
      "0": 0,
      "1": 1,
      "2": 2
    }
  },
  "calibration_scope": "Calibration and vacuum labels are upstream metadata; replay starts from measured complex effects."
}


==> anc/data/measurements/M67.json <==
{
  "schema_version": 1,
  "model": "M67",
  "data_kind": "Saved finite-regulator all-pair complex measurement effects; not theoretical values",
  "channels": [
    "0_A",
    "0_B",
    "+2/7",
    "-2/7",
    "+3/7",
    "-3/7"
  ],
  "spins": [
    "0",
    "0",
    "2/7",
    "-2/7",
    "3/7",
    "-3/7"
  ],
  "L": 60.0,
  "coupling": -0.02,
  "Ncut": 5,
  "epsilon": 0.005,
  "ell": 0.02,
  "vacuum_labels": [
    "0",
    "1",
    "2"
  ],
  "outcome_pairs": {
    "00": [
      "0",
      "0"
    ],
    "01": [
      "0",
      "1"
    ],
    "02": [
      "0",
      "2"
    ],
    "10": [
      "1",
      "0"
    ],
    "11": [
      "1",
      "1"
    ],
    "12": [
      "1",
      "2"
    ],
    "20": [
      "2",
      "0"
    ],
    "21": [
      "2",
      "1"
    ],
    "22": [
      "2",
      "2"
    ]
  },
  "effects_lr": {
    "00": {
      "real": [
        [
          0.010567131589172128,
          0.00845495491299092,
          0.004247359099010937,
          0.004247359099010924,
          0.0021970375394671344,
          0.0021970375394671088
        ],
        [
          0.00845495491299092,
          0.007082986651047184,
          0.0036473778365989744,
          0.003647377836598967,
          0.0017587347006796433,
          0.0017587347006796227
        ],
        [
          0.004247359099010937,
          0.0036473778365989744,
          0.007414388278614983,
          -0.003238686238039113,
          0.009266167878456799,
          -0.006912076336731589
        ],
        [
          0.004247359099010924,
          0.0036473778365989644,
          -0.0032386862380391094,
          0.007414388278614946,
          -0.0069120763367315485,
          0.009266167878456778
        ],
        [
          0.0021970375394671344,
          0.001758734700679644,
          0.009266167878456799,
          -0.0069120763367315485,
          0.014082551437851977,
          -0.012060279074862288
        ],
        [
          0.00219703753946711,
          0.001758734700679623,
          -0.006912076336731591,
          0.009266167878456778,
          -0.012060279074862288,
          0.014082551437852005
        ]
      ],
      "imag": [
        [
          0.0,
          -1.5706380170751991e-19,
          -0.006578161446882994,
          0.006578161446882982,
          -0.010124377140774956,
          0.010124377140774968
        ],
        [
          1.5706380170751991e-19,
          0.0,
          -0.005489734054280807,
          0.005489734054280796,
          -0.008478114473553079,
          0.008478114473553091
        ],
        [
          0.006578161446882994,
          0.005489734054280807,
          0.0,
          0.00568384768215432,
          -0.0032093691886298167,
          0.00589373545656386
        ],
        [
          -0.006578161446882978,
          -0.005489734054280799,
          -0.00568384768215432,
          -4.333624415906117e-20,
          -0.005893735456563855,
          0.003209369188629822
        ],
        [
          0.010124377140774951,
          0.008478114473553079,
          0.003209369188629816,
          0.005893735456563854,
          -2.894404727593663e-20,
          0.004446378514264081
        ],
        [
          -0.01012437714077497,
          -0.008478114473553093,
          -0.005893735456563861,
          -0.003209369188629822,
          -0.004446378514264081,
          2.0742749332222888e-20
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.23110895797941075,
          0.178882150283308,
          0.12672588787125752,
          0.1267258878712572,
          0.14562409656027236,
          0.1456240965602723
        ],
        [
          0.178882150283308,
          0.14818133643535372,
          0.1086072048603257,
          0.10860720486032538,
          0.11925364491689872,
          0.1192536449168986
        ],
        [
          0.12672588787125752,
          0.1086072048603257,
          0.10684326888369397,
          0.06060296905003125,
          0.1329028788763793,
          0.05299135508415726
        ],
        [
          0.12672588787125716,
          0.10860720486032535,
          0.06060296905003125,
          0.10684326888369348,
          0.05299135508415709,
          0.13290287887637903
        ],
        [
          0.14562409656027242,
          0.1192536449168987,
          0.1329028788763793,
          0.05299135508415709,
          0.18212468592385833,
          0.03823698262281364
        ],
        [
          0.14562409656027225,
          0.1192536449168986,
          0.052991355084157275,
          0.13290287887637903,
          0.03823698262281364,
          0.18212468592385833
        ]
      ],
      "imag": [
        [
          0.0,
          -2.1618305019295893e-18,
          0.0027048278456944155,
          -0.0027048278456944176,
          0.003595741765213739,
          -0.003595741765213758
        ],
        [
          2.1618305019295893e-18,
          0.0,
          0.0015438302021426333,
          -0.001543830202142636,
          0.0026100150063522714,
          -0.002610015006352303
        ],
        [
          -0.0027048278456944155,
          -0.0015438302021426333,
          0.0,
          -0.0013500557067261279,
          0.0007121716011378992,
          -0.0019236869116598643
        ],
        [
          0.002704827845694416,
          0.0015438302021426361,
          0.001350055706726124,
          -3.598449758677347e-20,
          0.0019236869116598635,
          -0.0007121716011379059
        ],
        [
          -0.003595741765213738,
          -0.002610015006352279,
          -0.0007121716011378903,
          -0.0019236869116598617,
          -1.4854512837610973e-19,
          -0.00169252107994161
        ],
        [
          0.0035957417652137625,
          0.0026100150063522926,
          0.0019236869116598695,
          0.0007121716011379055,
          0.001692521079941607,
          7.34399640541835e-20
        ]
      ]
    },
    "02": {
      "real": [
        [
          0.0016954773937368035,
          0.001167514855741149,
          0.0007612171362719675,
          0.0007612171362719688,
          0.0009239570188991758,
          0.0009239570188991759
        ],
        [
          0.001167514855741149,
          0.002175578599130241,
          0.0014695461476768358,
          0.001469546147676833,
          0.0006095045715352639,
          0.0006095045715352643
        ],
        [
          0.0007612171362719675,
          0.0014695461476768358,
          0.0019489332384376057,
          0.0004039548120526535,
          0.0015052429246769558,
          -0.0001598678449206295
        ],
        [
          0.0007612171362719691,
          0.0014695461476768327,
          0.0004039548120526535,
          0.0019489332384376018,
          -0.0001598678449206279,
          0.0015052429246769563
        ],
        [
          0.0009239570188991758,
          0.0006095045715352641,
          0.0015052429246769556,
          -0.0001598678449206279,
          0.0021949795351500065,
          -0.00022952159032181606
        ],
        [
          0.0009239570188991755,
          0.0006095045715352641,
          -0.00015986784492062953,
          0.0015052429246769563,
          -0.00022952159032181606,
          0.002194979535150011
        ]
      ],
      "imag": [
        [
          0.0,
          1.360570311416308e-18,
          0.0003251385904375132,
          -0.00032513859043751105,
          0.0005172681550435389,
          -0.0005172681550435384
        ],
        [
          -1.360570311416308e-18,
          0.0,
          0.0008828072714128529,
          -0.0008828072714128525,
          0.0009528864513379766,
          -0.0009528864513379775
        ],
        [
          -0.0003251385904375132,
          -0.0008828072714128529,
          0.0,
          -0.0012196216256784537,
          0.0005626545763789262,
          -0.0008740826856787878
        ],
        [
          0.0003251385904375112,
          0.0008828072714128526,
          0.0012196216256784532,
          -2.0337473376088057e-21,
          0.0008740826856787853,
          -0.0005626545763789253
        ],
        [
          -0.0005172681550435391,
          -0.0009528864513379766,
          -0.0005626545763789265,
          -0.0008740826856787854,
          2.371025982026674e-21,
          -0.0006531734946129782
        ],
        [
          0.000517268155043538,
          0.0009528864513379776,
          0.0008740826856787877,
          0.0005626545763789252,
          0.0006531734946129783,
          1.6431145708315685e-21
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.22993834355819065,
          0.17802794391156304,
          -0.03085517345857016,
          -0.030855173458570136,
          -0.13222143180235837,
          -0.13222143180235826
        ],
        [
          0.17802794391156304,
          0.1468281703767368,
          -0.02444713001004984,
          -0.024447130010049882,
          -0.10797550335049187,
          -0.10797550335049182
        ],
        [
          -0.03085517345857016,
          -0.02444713001004984,
          0.10386134918655059,
          -0.05260150742556926,
          0.07982488356076714,
          -0.00977240254753617
        ],
        [
          -0.030855173458570136,
          -0.024447130010049882,
          -0.05260150742556926,
          0.1038613491865503,
          -0.009772402547536096,
          0.07982488356076711
        ],
        [
          -0.13222143180235837,
          -0.10797550335049187,
          0.07982488356076714,
          -0.009772402547536096,
          0.1770663614892071,
          0.025306870720383068
        ],
        [
          -0.13222143180235826,
          -0.10797550335049182,
          -0.009772402547536169,
          0.07982488356076711,
          0.025306870720383068,
          0.1770663614892071
        ]
      ],
      "imag": [
        [
          0.0,
          -4.2658487116160055e-17,
          -0.12075896535404439,
          0.12075896535404418,
          -0.05865328037852713,
          0.05865328037852714
        ],
        [
          4.2658487116160055e-17,
          0.0,
          -0.10284500654552649,
          0.10284500654552628,
          -0.048220802970726014,
          0.04822080297072597
        ],
        [
          0.12075896535404439,
          0.10284500654552649,
          0.0,
          -0.026746170862554874,
          -0.10127530200667899,
          -0.052043026776864953
        ],
        [
          -0.12075896535404418,
          -0.10284500654552628,
          0.026746170862554874,
          8.098821904907094e-19,
          0.052043026776864884,
          0.10127530200667882
        ],
        [
          0.05865328037852712,
          0.048220802970726014,
          0.101275302006679,
          -0.052043026776864884,
          -5.240716267164945e-19,
          -0.028869323725060174
        ],
        [
          -0.05865328037852714,
          -0.04822080297072598,
          0.052043026776864953,
          -0.10127530200667882,
          0.028869323725060174,
          -1.3469759094181333e-18
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.3768297941441228,
          -0.07787897700961734,
          -0.15041994191894417,
          -0.1504199419189441,
          -0.020410222426389915,
          -0.02041022242638993
        ],
        [
          -0.07787897700961734,
          0.03919417068319153,
          0.03756027607890938,
          0.0375602760789093,
          0.0033736354184171957,
          0.0033736354184171805
        ],
        [
          -0.15041994191894417,
          0.03756027607890938,
          0.23212078064359798,
          -0.026308660982852925,
          0.09541181616780825,
          -0.02332597837053503
        ],
        [
          -0.1504199419189441,
          0.0375602760789093,
          -0.02630866098285292,
          0.23212078064359748,
          -0.023325978370534985,
          0.09541181616780828
        ],
        [
          -0.02041022242638992,
          0.0033736354184171935,
          0.09541181616780826,
          -0.023325978370534985,
          0.06741483533261372,
          -0.013907770386600342
        ],
        [
          -0.020410222426389932,
          0.0033736354184171844,
          -0.02332597837053503,
          0.09541181616780828,
          -0.013907770386600342,
          0.06741483533261383
        ]
      ],
      "imag": [
        [
          0.0,
          1.1668489909462894e-18,
          0.1872935463987721,
          -0.187293546398772,
          0.09367439981032781,
          -0.0936743998103279
        ],
        [
          -1.1668489909462894e-18,
          0.0,
          -0.04527326914348264,
          0.04527326914348256,
          -0.019291540650916032,
          0.019291540650916022
        ],
        [
          -0.1872935463987721,
          0.04527326914348264,
          0.0,
          0.12400787141763561,
          -0.04454628185032496,
          0.030673702943368724
        ],
        [
          0.18729354639877194,
          -0.045273269143482564,
          -0.12400787141763561,
          -2.5993234689221755e-19,
          -0.03067370294336865,
          0.04454628185032499
        ],
        [
          -0.0936743998103278,
          0.019291540650916032,
          0.04454628185032497,
          0.03067370294336865,
          -7.161459753503666e-21,
          0.007605118389884171
        ],
        [
          0.09367439981032788,
          -0.01929154065091602,
          -0.03067370294336872,
          -0.04454628185032499,
          -0.007605118389884171,
          -5.750638940110748e-20
        ]
      ]
    },
    "12": {
      "real": [
        [
          0.05918277881343672,
          -0.114850301580331,
          -0.0534691082776938,
          -0.053469108277693744,
          0.05140634411863486,
          0.05140634411863493
        ],
        [
          -0.114850301580331,
          0.26203854444294894,
          0.12087431527340899,
          0.12087431527340875,
          -0.11031680138334743,
          -0.11031680138334748
        ],
        [
          -0.0534691082776938,
          0.12087431527340899,
          0.18601936731125843,
          -0.019630508096349947,
          -0.010132305622951537,
          -0.057905667493498694
        ],
        [
          -0.05346910827769375,
          0.12087431527340875,
          -0.01963050809634994,
          0.18601936731125804,
          -0.05790566749349855,
          -0.010132305622951436
        ],
        [
          0.05140634411863486,
          -0.11031680138334742,
          -0.01013230562295153,
          -0.05790566749349855,
          0.13563788086491887,
          0.012427283616794382
        ],
        [
          0.05140634411863492,
          -0.11031680138334748,
          -0.0579056674934987,
          -0.010132305622951436,
          0.012427283616794382,
          0.13563788086491896
        ]
      ],
      "imag": [
        [
          0.0,
          -3.901716037505394e-17,
          -0.060211875070819355,
          0.060211875070819335,
          -0.03093021124446871,
          0.03093021124446882
        ],
        [
          3.901716037505394e-17,
          0.0,
          0.14450939744243768,
          -0.14450939744243751,
          0.076198042316529,
          -0.07619804231652916
        ],
        [
          0.060211875070819355,
          -0.14450939744243768,
          0.0,
          -0.10257383167828665,
          0.14359848915833828,
          0.015233673976582887
        ],
        [
          -0.06021187507081932,
          0.14450939744243751,
          0.10257383167828668,
          -1.2626340230332074e-19,
          -0.015233673976582887,
          -0.1435984891583382
        ],
        [
          0.030930211244468705,
          -0.07619804231652906,
          -0.14359848915833828,
          0.015233673976582887,
          -1.5464014557321964e-19,
          0.02319318946100756
        ],
        [
          -0.03093021124446883,
          0.07619804231652913,
          -0.015233673976582894,
          0.1435984891583382,
          -0.02319318946100756,
          1.0072633966850467e-19
        ]
      ]
    },
    "20": {
      "real": [
        [
          0.0011596754493139701,
          3.911337156046442e-05,
          1.658686513769608e-05,
          1.6586865137700574e-05,
          -0.0006043737946527682,
          -0.0006043737946527718
        ],
        [
          3.911337156046442e-05,
          0.0031136844511260066,
          -0.0013289555626114049,
          -0.001328955562611403,
          -0.0009800188720133437,
          -0.000980018872013345
        ],
        [
          1.658686513769608e-05,
          -0.0013289555626114049,
          0.002119562162484094,
          -0.0005014483494723199,
          -0.0004037776694004307,
          0.0009286830045911274
        ],
        [
          1.6586865137700472e-05,
          -0.0013289555626114025,
          -0.0005014483494723197,
          0.002119562162484089,
          0.0009286830045911263,
          -0.00040377766940043604
        ],
        [
          -0.000604373794652768,
          -0.0009800188720133448,
          -0.0004037776694004306,
          0.0009286830045911263,
          0.0019365462514738848,
          -1.4436971910120535e-05
        ],
        [
          -0.0006043737946527721,
          -0.0009800188720133446,
          0.0009286830045911298,
          -0.00040377766940043604,
          -1.4436971910120535e-05,
          0.0019365462514738978
        ]
      ],
      "imag": [
        [
          0.0,
          -2.6379356448976518e-18,
          -0.0001732854709940164,
          0.00017328547099401882,
          -0.00043854853579017246,
          0.00043854853579017474
        ],
        [
          2.6379356448976518e-18,
          0.0,
          -0.0016797906055036462,
          0.001679790605503646,
          0.0010053084431892612,
          -0.0010053084431892675
        ],
        [
          0.0001732854709940164,
          0.0016797906055036462,
          0.0,
          -0.001484646133573117,
          -0.0013340667543305141,
          -5.672281207991388e-05
        ],
        [
          -0.00017328547099401887,
          -0.0016797906055036453,
          0.0014846461335731172,
          -4.794635077648938e-21,
          5.672281207991893e-05,
          0.001334066754330517
        ],
        [
          0.00043854853579017257,
          -0.0010053084431892608,
          0.0013340667543305141,
          -5.672281207991895e-05,
          -2.2238851988765356e-21,
          0.00019738851888133815
        ],
        [
          -0.0004385485357901744,
          0.001005308443189268,
          5.6722812079913735e-05,
          -0.001334066754330517,
          -0.00019738851888133815,
          -7.981944531418729e-21
        ]
      ]
    },
    "21": {
      "real": [
        [
          0.0581288293153578,
          -0.11351306918850365,
          0.07133103730336261,
          0.07133103730336263,
          -0.033589214777876644,
          -0.03358921477787667
        ],
        [
          -0.11351306918850365,
          0.26157069822722084,
          -0.17122145667235156,
          -0.17122145667235153,
          0.06557053124096522,
          0.06557053124096533
        ],
        [
          0.07133103730336261,
          -0.17122145667235156,
          0.18862785094446702,
          0.06320193059084957,
          -0.12173731854165937,
          -0.0014539230095878234
        ],
        [
          0.07133103730336261,
          -0.1712214566723515,
          0.06320193059084955,
          0.1886278509444668,
          -0.0014539230095878125,
          -0.12173731854165923
        ],
        [
          -0.03358921477787666,
          0.06557053124096522,
          -0.12173731854165934,
          -0.0014539230095878125,
          0.1360730846859811,
          -0.01027909145344673
        ],
        [
          -0.03358921477787668,
          0.06557053124096532,
          -0.001453923009587825,
          -0.12173731854165923,
          -0.01027909145344673,
          0.1360730846859811
        ]
      ],
      "imag": [
        [
          0.0,
          2.2751115099891653e-17,
          0.036839132484819855,
          -0.03683913248481984,
          -0.050489159149738234,
          0.05048915914973835
        ],
        [
          -2.2751115099891653e-17,
          0.0,
          -0.08495639461704073,
          0.08495639461704066,
          0.11587324500791922,
          -0.11587324500791946
        ],
        [
          -0.036839132484819855,
          0.08495639461704073,
          0.0,
          -0.08490776665655393,
          -0.08184830303788325,
          0.06028558742871884
        ],
        [
          0.03683913248481984,
          -0.08495639461704065,
          0.0849077666565539,
          1.2704582128842139e-20,
          -0.06028558742871872,
          0.08184830303788333
        ],
        [
          0.05048915914973822,
          -0.11587324500791923,
          0.08184830303788322,
          0.06028558742871872,
          7.687176344418395e-21,
          -0.024063655183946816
        ],
        [
          -0.05048915914973835,
          0.11587324500791944,
          -0.06028558742871882,
          -0.08184830303788336,
          0.024063655183946823,
          -1.4119952249478324e-19
        ]
      ]
    },
    "22": {
      "real": [
        [
          0.031389011757258396,
          -0.06032932955671166,
          0.03166213538016743,
          0.03166213538016747,
          -0.013326192435995858,
          -0.01332619243599588
        ],
        [
          -0.06032932955671166,
          0.12981483013324524,
          -0.07516117795190692,
          -0.07516117795190705,
          0.02870627275735641,
          0.028706272757356592
        ],
        [
          0.03166213538016743,
          -0.07516117795190692,
          0.17104449935089713,
          -0.021928043360650025,
          -0.18663758757407722,
          0.04560987751406193
        ],
        [
          0.03166213538016747,
          -0.07516117795190703,
          -0.021928043360650042,
          0.17104449935089702,
          0.04560987751406177,
          -0.18663758757407736
        ],
        [
          -0.013326192435995858,
          0.02870627275735642,
          -0.1866375875740773,
          0.04560987751406177,
          0.2834690744789437,
          -0.03948003748284998
        ],
        [
          -0.013326192435995877,
          0.028706272757356575,
          0.04560987751406192,
          -0.18663758757407736,
          -0.03948003748284998,
          0.2834690744789443
        ]
      ],
      "imag": [
        [
          0.0,
          -2.3228645707367553e-17,
          -0.03944035797698318,
          0.039440357976983184,
          0.05284816671871418,
          -0.05284816671871433
        ],
        [
          2.3228645707367553e-17,
          0.0,
          0.09330816004984123,
          -0.09330816004984113,
          -0.12064903913013277,
          0.120649039130133
        ],
        [
          0.03944035797698318,
          -0.09330816004984123,
          0.0,
          0.08859037356358326,
          0.08734000750199247,
          -0.05718918061895088
        ],
        [
          -0.03944035797698321,
          0.09330816004984113,
          -0.08859037356358328,
          -2.140135153933081e-19,
          0.05718918061895073,
          -0.08734000750199254
        ],
        [
          -0.05284816671871418,
          0.12064903913013274,
          -0.08734000750199249,
          -0.05718918061895073,
          7.547444470767913e-20,
          0.019836598599524448
        ],
        [
          0.05284816671871435,
          -0.12064903913013304,
          0.057189180618950855,
          0.08734000750199254,
          -0.019836598599524444,
          -1.3661864153247095e-19
        ]
      ]
    }
  },
  "effects_rl": {
    "00": {
      "real": [
        [
          0.010567131589172128,
          0.00845495491299092,
          0.005468106891844837,
          0.005468106891844829,
          0.002413340185402951,
          0.002413340185402975
        ],
        [
          0.00845495491299092,
          0.007082986651047184,
          0.004540477037281882,
          0.004540477037281872,
          0.0020939507962398664,
          0.002093950796239884
        ],
        [
          0.005468106891844837,
          0.004540477037281882,
          0.00741438827861498,
          0.00045182638846946374,
          0.00828654704506246,
          -0.004207885521592941
        ],
        [
          0.005468106891844834,
          0.004540477037281872,
          0.0004518263884694622,
          0.007414388278614944,
          -0.004207885521592936,
          0.008286547045062452
        ],
        [
          0.002413340185402951,
          0.0020939507962398646,
          0.008286547045062464,
          -0.004207885521592936,
          0.014082551437851986,
          -0.010995779716167999
        ],
        [
          0.002413340185402976,
          0.0020939507962398837,
          -0.00420788552159294,
          0.008286547045062452,
          -0.010995779716167999,
          0.01408255143785201
        ]
      ],
      "imag": [
        [
          0.0,
          1.4664733613343265e-19,
          -0.005604647567561028,
          0.005604647567561016,
          -0.01007500747334678,
          0.010075007473346782
        ],
        [
          -1.4664733613343265e-19,
          0.0,
          -0.004777511208104046,
          0.004777511208104031,
          -0.008401603587230914,
          0.00840160358723092
        ],
        [
          0.005604647567561028,
          0.004777511208104046,
          0.0,
          0.0065261831063093455,
          -0.00524357280970119,
          0.008050255670097158
        ],
        [
          -0.005604647567561013,
          -0.00477751120810403,
          -0.006526183106309357,
          -4.1474205484037226e-20,
          -0.008050255670097121,
          0.005243572809701176
        ],
        [
          0.010075007473346779,
          0.008401603587230915,
          0.005243572809701187,
          0.008050255670097121,
          1.6796039240526036e-20,
          0.006656834209230293
        ],
        [
          -0.010075007473346784,
          -0.008401603587230917,
          -0.00805025567009716,
          -0.005243572809701176,
          -0.006656834209230293,
          -8.915193651258611e-20
        ]
      ]
    },
    "01": {
      "real": [
        [
          0.22993834355819065,
          0.17802794391156304,
          0.12459720798524077,
          0.1245972079852405,
          0.14457609832555357,
          0.14457609832555351
        ],
        [
          0.17802794391156304,
          0.1468281703767368,
          0.10570646571214382,
          0.10570646571214362,
          0.11820478931107617,
          0.11820478931107614
        ],
        [
          0.12459720798524077,
          0.10570646571214382,
          0.10386134918655057,
          0.05899704921609817,
          0.12895022033997844,
          0.0529127635810665
        ],
        [
          0.1245972079852405,
          0.10570646571214361,
          0.05899704921609818,
          0.10386134918655024,
          0.05291276358106638,
          0.12895022033997827
        ],
        [
          0.14457609832555357,
          0.11820478931107616,
          0.12895022033997844,
          0.05291276358106638,
          0.17706636148920704,
          0.03834952197692951
        ],
        [
          0.14457609832555351,
          0.11820478931107614,
          0.0529127635810665,
          0.12895022033997827,
          0.03834952197692951,
          0.1770663614892071
        ]
      ],
      "imag": [
        [
          0.0,
          4.4172420647723354e-17,
          0.003210172085791686,
          -0.003210172085791675,
          0.004523949600479714,
          -0.004523949600479633
        ],
        [
          -4.4172420647723354e-17,
          0.0,
          0.0009490225102816989,
          -0.0009490225102817613,
          0.0034033728649312065,
          -0.0034033728649312243
        ],
        [
          -0.003210172085791686,
          -0.0009490225102816989,
          0.0,
          -0.0012745285577347573,
          0.0007345109291752219,
          -0.0020532749116316884
        ],
        [
          0.0032101720857916722,
          0.0009490225102817625,
          0.0012745285577347542,
          1.0406576040402582e-19,
          0.0020532749116317353,
          -0.0007345109291751637
        ],
        [
          -0.004523949600479712,
          -0.0034033728649312074,
          -0.0007345109291752232,
          -0.0020532749116317353,
          1.6567524455052916e-19,
          -0.0017859793228104169
        ],
        [
          0.004523949600479631,
          0.003403372864931228,
          0.002053274911631688,
          0.0007345109291751636,
          0.0017859793228104169,
          7.530021821109277e-20
        ]
      ]
    },
    "02": {
      "real": [
        [
          0.0011596754493139701,
          3.9113371560464406e-05,
          0.00016524991772579276,
          0.00016524991772579417,
          0.000734801052051364,
          0.0007348010520513677
        ],
        [
          3.9113371560464406e-05,
          0.003113684451126007,
          0.0019333951809050406,
          0.0019333951809050384,
          0.0004467795073434606,
          0.00044677950734345643
        ],
        [
          0.00016524991772579276,
          0.0019333951809050406,
          0.002119562162484096,
          0.0010959531674367422,
          0.0007912641291600829,
          -0.00015135075677682368
        ],
        [
          0.0001652499177257942,
          0.001933395180905039,
          0.001095953167436742,
          0.0021195621624840915,
          -0.0001513507567768165,
          0.0007912641291600796
        ],
        [
          0.0007348010520513639,
          0.000446779507343461,
          0.0007912641291600832,
          -0.0001513507567768165,
          0.001936546251473886,
          -0.00016332586309484735
        ],
        [
          0.0007348010520513674,
          0.00044677950734345616,
          -0.00015135075677682336,
          0.0007912641291600796,
          -0.00016332586309484735,
          0.0019365462514738985
        ]
      ],
      "imag": [
        [
          0.0,
          2.5969470996432845e-18,
          -5.4730642644984055e-05,
          5.473064264498825e-05,
          -0.00013289061596252565,
          0.00013289061596252462
        ],
        [
          -2.5969470996432845e-18,
          0.0,
          0.0009218472976514443,
          -0.0009218472976514415,
          0.0013309658625478935,
          -0.0013309658625478996
        ],
        [
          5.4730642644984055e-05,
          -0.0009218472976514443,
          0.0,
          -0.001120049661357699,
          0.0011474631101786809,
          -0.0009180209958654235
        ],
        [
          -5.4730642644988405e-05,
          0.000921847297651441,
          0.001120049661357697,
          -2.241949381643843e-21,
          0.0009180209958654229,
          -0.0011474631101786863
        ],
        [
          0.00013289061596252552,
          -0.001330965862547894,
          -0.0011474631101786798,
          -0.0009180209958654228,
          3.873558561368178e-21,
          -0.00011178244937567442
        ],
        [
          -0.0001328906159625249,
          0.0013309658625478991,
          0.0009180209958654237,
          0.0011474631101786863,
          0.00011178244937567442,
          -1.7578291757209244e-21
        ]
      ]
    },
    "10": {
      "real": [
        [
          0.23110895797941075,
          0.178882150283308,
          -0.030836175089969508,
          -0.030836175089969418,
          -0.13276291129921333,
          -0.1327629112992132
        ],
        [
          0.178882150283308,
          0.14818133643535372,
          -0.025672499815642583,
          -0.025672499815642506,
          -0.10857626452412437,
          -0.10857626452412428
        ],
        [
          -0.030836175089969508,
          -0.025672499815642583,
          0.10684326888369397,
          -0.054015621198480676,
          0.08230679143839972,
          -0.009916229760461328
        ],
        [
          -0.030836175089969414,
          -0.02567249981564251,
          -0.05401562119848067,
          0.1068432688836935,
          -0.009916229760461297,
          0.08230679143839953
        ],
        [
          -0.13276291129921336,
          -0.10857626452412436,
          0.08230679143839972,
          -0.009916229760461297,
          0.18212468592385833,
          0.02516363498421307
        ],
        [
          -0.13276291129921317,
          -0.10857626452412426,
          -0.009916229760461331,
          0.08230679143839953,
          0.02516363498421307,
          0.1821246859238584
        ]
      ],
      "imag": [
        [
          0.0,
          2.6174187784856742e-18,
          -0.12294672446329803,
          0.12294672446329764,
          -0.05994427613371331,
          0.05994427613371317
        ],
        [
          -2.6174187784856742e-18,
          0.0,
          -0.10554066094393019,
          0.10554066094392987,
          -0.04939067509446007,
          0.04939067509446002
        ],
        [
          0.12294672446329803,
          0.10554066094393019,
          0.0,
          -0.027511000974747436,
          -0.10435168654667151,
          -0.052090811784105184
        ],
        [
          -0.12294672446329766,
          -0.10554066094392989,
          0.027511000974747415,
          -9.634753855655803e-20,
          0.05209081178410508,
          0.10435168654667125
        ],
        [
          0.059944276133713295,
          0.04939067509446007,
          0.10435168654667153,
          -0.05209081178410509,
          1.2122305975365708e-19,
          -0.028839607176324226
        ],
        [
          -0.059944276133713205,
          -0.049390675094460004,
          0.05209081178410519,
          -0.10435168654667125,
          0.028839607176324226,
          9.589634371355237e-21
        ]
      ]
    },
    "11": {
      "real": [
        [
          0.3768297941441228,
          -0.07787897700961734,
          -0.14912612019422639,
          -0.14912612019422627,
          -0.02225482385615701,
          -0.022254823856157076
        ],
        [
          -0.07787897700961734,
          0.03919417068319153,
          0.03578022605096538,
          0.035780226050965334,
          0.005330745307310976,
          0.005330745307310989
        ],
        [
          -0.14912612019422639,
          0.03578022605096538,
          0.23212078064359792,
          -0.030101714428943493,
          0.09431597993492692,
          -0.024714130677007656
        ],
        [
          -0.14912612019422625,
          0.03578022605096533,
          -0.030101714428943497,
          0.23212078064359742,
          -0.024714130677007624,
          0.09431597993492699
        ],
        [
          -0.02225482385615701,
          0.0053307453073109775,
          0.09431597993492694,
          -0.024714130677007624,
          0.06741483533261375,
          -0.014617273987746227
        ],
        [
          -0.022254823856157076,
          0.00533074530731099,
          -0.024714130677007663,
          0.09431597993492699,
          -0.014617273987746227,
          0.06741483533261385
        ]
      ],
      "imag": [
        [
          0.0,
          -2.0851113989106393e-18,
          0.1883253347941925,
          -0.18832533479419233,
          0.09325338157113273,
          -0.09325338157113283
        ],
        [
          2.0851113989106393e-18,
          0.0,
          -0.04669281167164736,
          0.04669281167164728,
          -0.018844843090111592,
          0.018844843090111592
        ],
        [
          -0.1883253347941925,
          0.04669281167164736,
          0.0,
          0.12314213172055233,
          -0.046821809235042276,
          0.02956668841924108
        ],
        [
          0.18832533479419236,
          -0.04669281167164725,
          -0.12314213172055236,
          -1.1857007979904826e-19,
          -0.029566688419241018,
          0.04682180923504224
        ],
        [
          -0.09325338157113272,
          0.0188448430901116,
          0.04682180923504227,
          0.029566688419241014,
          9.717746263817578e-21,
          0.006131818981159629
        ],
        [
          0.09325338157113282,
          -0.018844843090111592,
          -0.029566688419241087,
          -0.04682180923504224,
          -0.006131818981159627,
          -2.1869279373122363e-19
        ]
      ]
    },
    "12": {
      "real": [
        [
          0.05812882931535781,
          -0.11351306918850367,
          -0.05178814756083195,
          -0.05178814756083194,
          0.052169261968944614,
          0.05216926196894472
        ],
        [
          -0.11351306918850367,
          0.26157069822722084,
          0.1209267188825789,
          0.12092671888257879,
          -0.10935252410765357,
          -0.10935252410765377
        ],
        [
          -0.05178814756083195,
          0.1209267188825789,
          0.18862785094446707,
          -0.020102872576618323,
          -0.011910396514751885,
          -0.0584505735805416
        ],
        [
          -0.05178814756083194,
          0.12092671888257879,
          -0.020102872576618316,
          0.18862785094446677,
          -0.05845057358054146,
          -0.011910396514751844
        ],
        [
          0.05216926196894462,
          -0.10935252410765357,
          -0.011910396514751889,
          -0.05845057358054146,
          0.136073084685981,
          0.01240481451246733
        ],
        [
          0.05216926196894471,
          -0.10935252410765378,
          -0.0584505735805416,
          -0.011910396514751844,
          0.01240481451246733,
          0.13607308468598117
        ]
      ],
      "imag": [
        [
          0.0,
          -2.19979119938242e-17,
          -0.061345141105268584,
          0.06134514110526859,
          -0.03091534645863687,
          0.03091534645863694
        ],
        [
          2.19979119938242e-17,
          0.0,
          0.14802400099856117,
          -0.1480240009985611,
          0.07594819910421001,
          -0.07594819910421008
        ],
        [
          0.061345141105268584,
          -0.14802400099856117,
          0.0,
          -0.1039215443648843,
          0.1462096504706717,
          0.014832275342954185
        ],
        [
          -0.0613451411052686,
          0.1480240009985612,
          0.10392154436488432,
          2.1497962114709938e-19,
          -0.014832275342954095,
          -0.14620965047067172
        ],
        [
          0.03091534645863687,
          -0.07594819910421001,
          -0.1462096504706717,
          0.014832275342954095,
          -1.1913285652499223e-19,
          0.023039960912108606
        ],
        [
          -0.03091534645863694,
          0.07594819910421007,
          -0.01483227534295418,
          0.14620965047067172,
          -0.023039960912108606,
          9.550742014710922e-20
        ]
      ]
    },
    "20": {
      "real": [
        [
          0.0016954773937368035,
          0.0011675148557411495,
          -0.0004863734352517752,
          -0.0004863734352517732,
          -0.0010568907505448168,
          -0.001056890750544815
        ],
        [
          0.0011675148557411495,
          0.0021755785991302416,
          -0.0011876782312504185,
          -0.0011876782312504174,
          -0.0009625865802584594,
          -0.0009625865802584584
        ],
        [
          -0.0004863734352517752,
          -0.0011876782312504185,
          0.0019489332384376057,
          0.00016522328155918828,
          0.0004986025512883394,
          0.0008877415499844229
        ],
        [
          -0.0004863734352517732,
          -0.0011876782312504176,
          0.00016522328155918839,
          0.0019489332384376012,
          0.0008877415499844209,
          0.00049860255128834
        ],
        [
          -0.0010568907505448166,
          -0.000962586580258459,
          0.0004986025512883394,
          0.0008877415499844209,
          0.002194979535150008,
          0.0003675672307300389
        ],
        [
          -0.001056890750544815,
          -0.0009625865802584588,
          0.0008877415499844231,
          0.00049860255128834,
          0.0003675672307300389,
          0.0021949795351500104
        ]
      ],
      "imag": [
        [
          0.0,
          -1.361184513252694e-18,
          -0.000669781690573261,
          0.0006697816905732624,
          6.515257790766348e-05,
          -6.515257790766278e-05
        ],
        [
          1.361184513252694e-18,
          0.0,
          -0.0012362584590712058,
          0.0012362584590712032,
          0.000594066904794564,
          -0.000594066904794566
        ],
        [
          0.000669781690573261,
          0.0012362584590712058,
          0.0,
          -0.0012741105396447592,
          -0.001527655697616104,
          -3.8642071298810314e-05
        ],
        [
          -0.0006697816905732625,
          -0.001236258459071203,
          0.0012741105396447592,
          -7.17987076741444e-21,
          3.864207129881216e-05,
          0.0015276556976161035
        ],
        [
          -6.515257790766344e-05,
          -0.0005940669047945642,
          0.0015276556976161037,
          -3.864207129881219e-05,
          -4.218860241295256e-21,
          0.0005866942179553475
        ],
        [
          6.515257790766281e-05,
          0.0005940669047945656,
          3.864207129881048e-05,
          -0.0015276556976161035,
          -0.0005866942179553475,
          4.636642351096497e-22
        ]
      ]
    },
    "21": {
      "real": [
        [
          0.05918277881343672,
          -0.114850301580331,
          0.07060023356311043,
          0.07060023356311039,
          -0.03289539995712262,
          -0.03289539995712261
        ],
        [
          -0.114850301580331,
          0.262038544442949,
          -0.16778331066517807,
          -0.16778331066517793,
          0.06633091213923695,
          0.06633091213923697
        ],
        [
          0.07060023356311043,
          -0.16778331066517807,
          0.18601936731125845,
          0.062191594280107704,
          -0.11858720888405909,
          -0.0019665107528313757
        ],
        [
          0.07060023356311039,
          -0.1677833106651779,
          0.06219159428010772,
          0.186019367311258,
          -0.001966510752831432,
          -0.11858720888405898
        ],
        [
          -0.032895399957122616,
          0.06633091213923696,
          -0.11858720888405912,
          -0.001966510752831432,
          0.13563788086491887,
          -0.01038488109958401
        ],
        [
          -0.0328953999571226,
          0.06633091213923699,
          -0.0019665107528313557,
          -0.11858720888405898,
          -0.01038488109958401,
          0.13563788086491896
        ]
      ],
      "imag": [
        [
          0.0,
          4.077587656622802e-17,
          0.03873012342337625,
          -0.0387301234233762,
          -0.05017153420946883,
          0.05017153420946899
        ],
        [
          -4.077587656622802e-17,
          0.0,
          -0.08568737774155669,
          0.08568737774155653,
          0.1165167301939996,
          -0.11651673019399969
        ],
        [
          -0.03873012342337625,
          0.08568737774155669,
          0.0,
          -0.08389847074997747,
          -0.08161043802653446,
          0.05984366287378685
        ],
        [
          0.03873012342337621,
          -0.0856873777415565,
          0.08389847074997744,
          4.536704831413717e-19,
          -0.05984366287378668,
          0.08161043802653455
        ],
        [
          0.05017153420946882,
          -0.1165167301939996,
          0.08161043802653449,
          0.05984366287378668,
          -3.552202588444233e-20,
          -0.024176758674684672
        ],
        [
          -0.05017153420946899,
          0.11651673019399968,
          -0.059843662873786854,
          -0.08161043802653456,
          0.024176758674684672,
          5.703495766157495e-20
        ]
      ]
    },
    "22": {
      "real": [
        [
          0.031389011757258396,
          -0.06032932955671166,
          0.03140601792235783,
          0.03140601792235783,
          -0.010923475668914849,
          -0.010923475668914906
        ],
        [
          -0.06032932955671166,
          0.12981483013324524,
          -0.07424379415180409,
          -0.07424379415180406,
          0.026484198150829134,
          0.026484198150829127
        ],
        [
          0.03140601792235783,
          -0.07424379415180409,
          0.1710444993508972,
          -0.018681438129628712,
          -0.1846518000400052,
          0.045606175918160796
        ],
        [
          0.03140601792235783,
          -0.07424379415180402,
          -0.018681438129628688,
          0.17104449935089694,
          0.045606175918160664,
          -0.1846518000400052
        ],
        [
          -0.010923475668914846,
          0.02648419815082914,
          -0.18465180004000514,
          0.045606175918160664,
          0.28346907447894387,
          -0.040124278037746965
        ],
        [
          -0.010923475668914903,
          0.02648419815082911,
          0.04560617591816079,
          -0.1846518000400052,
          -0.040124278037746965,
          0.2834690744789444
        ]
      ],
      "imag": [
        [
          0.0,
          2.2665059983061347e-17,
          -0.039644604834014566,
          0.03964460483401456,
          0.05339657114160823,
          -0.05339657114160836
        ],
        [
          -2.2665059983061347e-17,
          0.0,
          0.09403974921781505,
          -0.09403974921781509,
          -0.12115621315868068,
          0.121156213158681
        ],
        [
          0.039644604834014566,
          -0.09403974921781505,
          0.0,
          0.08933139002148478,
          0.09146353780554012,
          -0.05719213254317842
        ],
        [
          -0.03964460483401457,
          0.0940397492178151,
          -0.08933139002148481,
          -1.8746101959216113e-19,
          0.05719213254317824,
          -0.09146353780554
        ],
        [
          -0.05339657114160824,
          0.12115621315868069,
          -0.0914635378055401,
          -0.05719213254317824,
          1.3561516132699828e-19,
          0.01849881930274128
        ],
        [
          0.05339657114160837,
          -0.12115621315868098,
          0.05719213254317839,
          0.09146353780554001,
          -0.018498819302741283,
          -4.457490564118604e-19
        ]
      ]
    }
  },
  "source_calibration": {
    "thresholds_cylinder": [
      -1.1457425688585976,
      0.30064692499802215
    ],
    "balanced_accuracy": 0.9837013066767814,
    "reference_means_cylinder": [
      -1.6735590655696504,
      -0.4139455245835925,
      1.1600704934717656
    ],
    "label_to_ascending_band": [
      0,
      1,
      2
    ],
    "probe_sign_relative_to_FRS": -1
  },
  "calibration_scope": "Calibration and vacuum labels are upstream metadata; replay starts from measured complex effects."
}


==> anc/data/replay_validation.json <==
{
  "scope": "Independent small saved-effect and synthetic algebra validation; no production TCSA or detector reconstruction",
  "python": "3.14.6",
  "numpy": "2.5.4",
  "synthetic_checks": {
    "fixtures": {
      "3": {
        "maximum_exact_weight_error": 2.7755575615628914e-16,
        "maximum_conjugation_weight_error": 1.1102230246251565e-16
      },
      "5": {
        "maximum_exact_weight_error": 2.220446049250313e-16,
        "maximum_conjugation_weight_error": 2.0816681711721685e-16
      },
      "6": {
        "maximum_exact_weight_error": 1.6653345369377348e-16,
        "maximum_conjugation_weight_error": 8.326672684688674e-17
      }
    },
    "jacobian_finite_difference_frobenius_error": 1.5528446110295366e-11,
    "absolute_tolerance": 1e-08,
    "passed": true
  },
  "malformed_input_checks": {
    "rejected": {
      "missing_probe_order_outcome": true,
      "duplicate_Cartesian_pair": true,
      "negative_effect_while_total_sum_is_identity": true,
      "non_Hermitian_effect": true,
      "nonidentity_total_effect": true,
      "broadcastable_but_wrong_imaginary_shape": true,
      "nonfinite_effect": true
    },
    "passed": true
  },
  "measurement_checks": {
    "models": {
      "M45": {
        "all_raw_pairs": 4,
        "channels": 3,
        "fitted_pairs": 3,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 0.0,
        "global_residual_difference_from_numerical_benchmark": 1.734723475976807e-17,
        "maximum_column_sum_difference_from_numerical_benchmark": 2.220446049250313e-16,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 3.122502256758253e-17,
        "global_relative_fit_residual": 0.019411109201066243,
        "complete_raw_effect_error": 1.7259878775415849e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M56_ordered": {
        "all_raw_pairs": 9,
        "channels": 5,
        "fitted_pairs": 5,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11",
          "12",
          "21"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 1.2682471739466905e-10,
        "global_residual_difference_from_numerical_benchmark": 6.938893903907228e-18,
        "maximum_column_sum_difference_from_numerical_benchmark": 9.071876583277572e-11,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 2.7755575615628914e-17,
        "global_relative_fit_residual": 0.039783191211701464,
        "complete_raw_effect_error": 2.1196173620474072e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M56_disordered": {
        "all_raw_pairs": 4,
        "channels": 4,
        "fitted_pairs": 4,
        "numerically_selected_pairs": [
          "00",
          "01",
          "10",
          "11"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 0.0,
        "global_residual_difference_from_numerical_benchmark": 1.3877787807814457e-17,
        "maximum_column_sum_difference_from_numerical_benchmark": 2.220446049250313e-16,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 1.3877787807814457e-17,
        "global_relative_fit_residual": 0.044494303102523655,
        "complete_raw_effect_error": 1.7092656626544286e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M67": {
        "all_raw_pairs": 9,
        "channels": 6,
        "fitted_pairs": 6,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11",
          "12",
          "21",
          "22"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 1.448101638601429e-10,
        "global_residual_difference_from_numerical_benchmark": 0.0,
        "maximum_column_sum_difference_from_numerical_benchmark": 1.448101638601429e-10,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 2.0816681711721685e-17,
        "global_relative_fit_residual": 0.03742731040280042,
        "complete_raw_effect_error": 2.5768935176055848e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      }
    },
    "absolute_tolerance": 1e-08,
    "benchmark_read_order": "All four measured-effect fits completed before any benchmark was opened",
    "passed": true
  },
  "manifest_sha256": "fbc23bf1c36df137bf280df69f455925ede649948f82ae87ee8d0c813862aa5e",
  "code_sha256": {
    "validate_replay.py": "dfb69977f8a9b3c5ce1736df144f813c5ac2eeecf7213934351547774be6ffbe",
    "amplitude_fit.py": "65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9",
    "replay_measurements.py": "98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736"
  },
  "all_checks_passed": true
}


==> anc/docs/DATA_FORMATS.md <==
# Data formats and basis conventions

## Measured effects

Each `data/measurements/<model>.json` contains ordered `channels` and exact rational strings `spins`, vacuum labels, a complete `outcome_pairs` map, `effects_lr`, and `effects_rl`. Each complex matrix is encoded by two arrays named `real` and `imag`; row and column orders are exactly the channel order. Pair labels such as `01` are strings and must not be parsed as integers. Vacuum `a` is the left probe reading and `b` the right reading even when the right measurement is performed first.

The matrices have sizes 3x3 (M45), 5x5 (M56 ordered), 4x4 (M56 disordered), and 6x6 (M67). There are respectively 4,9,4,9 vacuum-pair outcomes. Both measurement orders are supplied in full, including rows not retained by the amplitude fit.

The analysis uses `E=(E_lr+E_rl)/2`. Raw channel probabilities are its real diagonal entries and a pair trace is their sum. Neither is rescaled to force an integer. The emitted rounded `measured_pair_count_matrix` records the near-zero/one count for these examples; applying it to a different model requires independently establishing the appropriate closure multiplicities and isolated-band completeness.

The complex-amplitude model is `E_ij approximately K_ij conj(C_i) C_j`, with `K_ij=numpy.sinc(d*(s_j-s_i))` and `d=1-2*epsilon-ell`. NumPy's sinc includes pi in its argument convention. The fit minimizes the full complex Frobenius residual. The exported row weight is `abs(C_i)^2/sum_j(abs(C_j)^2)`; it is distinct from the raw diagonal and from a directly normalized raw row. The output includes both estimators.

## M45 CFT inputs

`measurement/inputs/primary.json` contains the D11 periodic and D13 = X1 defect primary pairs in lexicographic Kac-orbit order. `phi21` and `phi22` are matrices with outgoing primary in the row and incoming primary in the column. Bulk and state two-point functions have positive unit normalization. Chiral Ward blocks do not include these coefficients, which are multiplied once during assembly.

`chiral_basis.json` contains all six chiral modules through level 5. Each level gives the PBW words, independent-quotient selection, exact quotient Gram matrix, and orthonormal columns. The source frames were constructed at 100-digit working precision; this JSON view is binary64, with exact rational strings retained where present. `chiral_ward.json` contains the phi21 and phi22 descendant matrices indexed by outgoing/incoming modules and levels. The supplied arrays are finite-regulator numerical inputs, not reconstructed from theoretical massive amplitudes.

Within each non-chiral block, the ordering is `left_index*right_rank+right_index`. Primary-pair order comes first, followed by increasing left level and right level. The cutoff is rectangular, `n_left,n_right<=5`, across all spins for the probe. Hamiltonian blocks are subsequently selected at exact rational spin. The operator O22 must not be restricted to a single momentum block before constructing its spectral projectors.

For M45 the dimensionless free entry is `h_left+h_right+n_left+n_right-c/12`, where `c=7/10`. The Hamiltonian is `H=(2*pi/L)*free + lambda*(2*pi)^(7/8)*L^(1/8)*V21`; V21 already includes the spatial spin selection. The point probe is `(2*pi/L)^(3/40)*O22`. The interval probe multiplies its matrix entries by `sinc(pi*ell*(s_alpha-s_beta))` and its center dependence is `exp(+2*pi*i*c_I*(s_alpha-s_beta))`. This is the positive-phase convention in the numerical implementation and Eqs. (4.5)-(4.6), following the author's Eq. (4.5) correction in manuscript revision `69dd422`.

## Generated calibration and diagnostics

`reference_distributions.json` stores full probe eigenvalues and their probabilities in each of the two reference vacua, ordered by increasing reference field value. It also stores every candidate threshold and balanced classification accuracy. `calibration.json` records the winning threshold, confusion matrix and the periodic X1 loop used to name the nodes. In M45 the lower-field reference is node1 and the higher-field reference node0. These names are fixed before reading the selected excitation effects.

The numerical momentum eigenvector phase convention is to make its largest component positive. A different eigensolver can choose different phases; diagonal probabilities and fitted squared magnitudes are invariant. Complex effects should be compared after one common diagonal rephasing of momentum channels, never with independent entrywise phase changes.

Input source paths in manifests are provenance identifiers relative to the research project or an explicitly named archived bank. They are not runtime dependencies. Programs resolve their actual input paths relative to their own location.


==> anc/docs/NUMERICAL_SETTINGS.md <==
# Parameters and numerical checks

| Case | Ncut | L | lambda | epsilon | ell |
|---|---:|---:|---:|---:|---:|
| M45 | 5 | 100 | -0.02 | 0.005 | 0.02 |
| M56 ordered | 5 | 60 | -0.02 | 0.005 | 0.02 |
| M56 disordered | 5 | 60 | +0.02 | 0.005 | 0.02 |
| M67 | 5 | 60 | -0.02 | 0.005 | 0.02 |

The two probe centers are `epsilon+ell/2` and `1-epsilon-ell/2`, in units of the circumference. The field is phi22. Do not transfer threshold numbers between models or between plane and cylinder normalizations.

The M45 example uses the lowest two periodic spin-zero states as the reference vacuum subspace. It diagonalizes the averaged probe there, then evaluates the full probe reading distribution in those reference states. Candidate cuts lie between consecutive distinct eigenvalues (gap tolerance `1e-12*max(1,max(abs(g)))`). The cut maximizes equal-prior classification accuracy. Scores within `1e-12` are tied; proximity to the mean of the two reference values breaks the tie, with squared-distance tolerance `1e-13`, then the smaller cut is selected. This is the same convention used by the stored measurement.

The selected defect channels are `0,+2/5,-2/5`, with zero-based energy ranks `1,0,0`. The spin-zero defect vacuum is not part of this excited multiplet. The M45 upstream calculation uses dense symmetric eigensolvers with checked residual and orthonormality limits `3e-11`. These are solver checks, not truncation errors.

Saved-effect replay validates matrix dimensions, Hermiticity, positive semidefiniteness and complete Cartesian outcome coverage. It verifies the outcome sum against the identity to `1e-10`. Rows with raw trace at least0.5 enter independent fits; the other rows remain measured in the output. The default fit has20 deterministic initializations and seed821; its overall row phase is fixed at the channel with largest measured diagonal probability. A damped Gauss–Newton implementation supplies the analytic Jacobian. The accepted best solution must have gradient infinity norm below `1e-8`. No theoretical weights, zero constraints, orthogonality constraints or column normalization enter the objective.

Historical fit comparisons use absolute tolerance `1e-8` in probabilities/residuals. This allows different numerical libraries and a slightly changed order of row seeds; it is not an uncertainty estimate. Near-best starts, local Jacobian ranks/conditions, relative matrix residuals and fitted column-sum defects are reported explicitly.

The primary check uses70 decimal digits in mpmath and compares with stored binary64 coefficients to absolute `2e-14`. It also tests Hermiticity and vanishing imaginary components at `1e-50`. Its purpose is to check the primary input prescription, not to certify the complete massive theory.

Stored N4, order and position sensitivity summaries are not a complete detector-model or continuum uncertainty budget. The baseline effect replay in this release does not regenerate all sensitivity runs. Their published interpretation remains the one in the manuscript.


==> anc/docs/PAPER_MAP.md <==
# Manuscript-to-package map

Reference manuscript: `69dd422`, 21 November 2026.

| Result | Stable LaTeX label | Tables in reference version | Package input |
|---|---|---|---|
| M45 raw / normalized weights | `tab:m45_recon_raw`, `tab:m45_recon_weights` | 6 / 7 | `data/measurements/M45.json` |
| M56 ordered raw / normalized weights | `tab:m56_ordered_recon_raw`, `tab:m56_ordered_recon_weights` | 8 / 9 | `data/measurements/M56_ordered.json` |
| M56 disordered raw / normalized weights | `tab:m56_disordered_recon_raw`, `tab:m56_disordered_recon_weights` | 10 / 11 | `data/measurements/M56_disordered.json` |
| M67 raw / normalized weights | `tab:m67_recon_raw`, `tab:m67_recon_weights` | 12 / 13 | `data/measurements/M67.json` |

The raw table output is in `raw_pair_probabilities.csv`; the trace and rounded measured counts are in `raw_pair_counts.csv`. Numerical normalized columns of the comparison tables are in `fitted_weights.csv`. Theoretical comparison columns are not inputs and are not included as measurements. This release does not reproduce the periodic/defect spectrum figures or the heavy M67 mass plot.

| Operation | Equation label | Reference number | Implementation |
|---|---|---|---|
| Interval matrix | `eq:probematrix` | 4.6 | `measurement/reproduce_m45.py` |
| Reference vacuum space | `eq:Ovac` | see label | `calibration()` in the M45 example |
| Two measurement orders | `eq:coherentmeasurement` | 4.12 | `measurement()` in the M45 example |
| Uniform-position kernel | `eq:positionkernel` | 4.13 | `code/replay_measurements.py` |
| Complex row model | `eq:amplitudemodel` | 4.14 | `code/amplitude_fit.py` |
| Fit objective | `eq:amplitudefit` | 4.15 | `code/amplitude_fit.py` |
| Row-normalized weights | `eq:reconstructedweights` | 4.16 | `code/amplitude_fit.py` |

The numerical package uses the positive center phase of Eq. (4.6), consistent with `exp(+i P x) O(0) exp(-i P x)` in Eq. (4.5). The author corrected the previously opposite operator conjugation in manuscript revision `69dd422`. No measurement matrix changed.


==> anc/measurement/check_output.py <==
"""Compare a completed M45 measurement with the separately stored benchmark.

Only used after reconstruction. One common channel rephasing is allowed;
independent entrywise phase adjustments are not allowed.
"""
import argparse
import json
from pathlib import Path
import numpy as np

def read(path): return json.loads(path.read_text(encoding='utf-8'))
def unpack(record): return np.array(record['real'])+1j*np.array(record['imag'])
def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--input-dir',type=Path,required=True)
    p.add_argument('--output',type=Path,required=True)
    a=p.parse_args(); root=Path(__file__).resolve().parents[1]
    ref=read(root/'data/measurements/M45.json')
    new=read(a.input_dir/'effects.json')
    assert new['spins']==ref['spins'] and new['outcome_pairs']==ref['outcome_pairs']
    n=len(ref['spins']); phases=np.ones(n,complex); seen={0}; todo=[0]
    samples=[(unpack(new[order][key]),unpack(ref[order][key]))
             for order in ['effects_lr','effects_rl'] for key in ref[order]]
    while todo:
        i=todo.pop()
        for j in range(n):
            if j in seen: continue
            A,B=max(samples,key=lambda pair:abs(pair[1][i,j]))
            if abs(A[i,j])<1e-8 or abs(B[i,j])<1e-8: continue
            ratio=B[i,j]/A[i,j]
            phases[j]=phases[i]*ratio/abs(ratio); seen.add(j); todo.append(j)
    assert len(seen)==n
    complex_error=max(float(np.max(abs(phases.conj()[:,None]*A*phases[None,:]-B))) for A,B in samples)
    diagonal_error=max(float(np.max(abs(A.diagonal()-B.diagonal()))) for A,B in samples)
    threshold_error=abs(new['threshold']-ref['source_calibration']['thresholds_cylinder'][0])
    assert max(complex_error,diagonal_error,threshold_error)<1e-9
    report={'passed':True,'absolute_tolerance':1e-9,'complex_effect_max_after_common_channel_rephasing':complex_error,
        'raw_probability_max_difference':diagonal_error,'threshold_difference':threshold_error,
        'channel_phase_real':phases.real.tolist(),'channel_phase_imag':phases.imag.tolist(),
        'comparison_scope':'All eight full complex effect matrices after one common basis phase convention; reference is not an input to reconstruction.'}
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(report))
if __name__=='__main__': main()


==> anc/measurement/check_primary.py <==
"""Recompute the four M45 primary tensors using the included Runkel/FRS code."""
import argparse
import json
from pathlib import Path
import time
from minimal_model_ope import MinimalModel

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output',type=Path,required=True)
    p.add_argument('--precision',type=int,default=70)
    args=p.parse_args()
    root=Path(__file__).resolve().parent
    supplied=json.loads((root/'inputs/primary.json').read_text(encoding='utf-8'))['sectors']
    model=MinimalModel(4,args.precision); checks={}; started=time.perf_counter()
    for defect in [(1,1),(1,3)]:
        key=f'D{defect[0]}{defect[1]}'
        for name,operator in [('phi21',(2,1)),('phi22',(2,2))]:
            out=model.primary_data(defect,operator); M=out['unit']; mp=model.ctx
            assert [[list(a),list(b)] for a,b in out['pairs']]==supplied[key]['pairs']
            error=max(abs(M[i,j]-mp.mpf(str(supplied[key][name][i][j]))) for i in range(M.rows) for j in range(M.cols))
            herm=max(abs(z) for z in M-M.H); imaginary=max(abs(mp.im(z)) for z in M)
            assert error<mp.mpf('2e-14') and herm<mp.mpf('1e-50') and imaginary<mp.mpf('1e-50')
            checks[key+'_'+name]={'max_difference_from_supplied_binary64':float(error),
                'hermiticity':float(herm),'imaginary_part':float(imaginary),'size':M.rows}
            print(key+' '+name+' checked',flush=True)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps({'precision_digits':args.precision,'seconds':time.perf_counter()-started,'checks':checks},indent=2)+'\n',encoding='utf-8')

if __name__=='__main__': main()


==> anc/measurement/inputs/chiral_basis.json <==
[
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      1,
      1
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "0",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      0,
      1,
      1,
      2,
      2
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 0,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [],
        "quotient_gram_exact": [],
        "orthogonal_raw_transform_exact": [],
        "squared_norms_exact": [],
        "orthonormal_columns": [],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 1,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "7/20"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7/20"
        ],
        "orthonormal_columns": [
          [
            1.6903085094570331
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 1,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "7/5"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7/5"
        ],
        "orthonormal_columns": [
          [
            0.8451542547285166
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 2,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          3
        ],
        "quotient_gram_exact": [
          [
            "7/2",
            "21/10"
          ],
          [
            "21/10",
            "609/200"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-3/5"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7/2",
          "357/200"
        ],
        "orthonormal_columns": [
          [
            0.5345224838248488,
            -0.44908871313907184
          ],
          [
            0.0,
            0.7484811885651197
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 2,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          3
        ],
        "quotient_gram_exact": [
          [
            "7",
            "14/5"
          ],
          [
            "14/5",
            "469/100"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-2/5"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7",
          "357/100"
        ],
        "orthonormal_columns": [
          [
            0.37796447300922725,
            -0.21170244960998527
          ],
          [
            0.0,
            0.5292561240249631
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  },
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      1,
      2
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "1/10",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      1,
      1,
      2,
      3,
      4
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 1,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1/5"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1/5"
        ],
        "orthonormal_columns": [
          [
            2.23606797749979
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 1,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "3/4"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "3/4"
        ],
        "orthonormal_columns": [
          [
            1.1547005383792515
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 2,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "2",
            "1"
          ],
          [
            "1",
            "19/20"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-1/2"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "2",
          "9/20"
        ],
        "orthonormal_columns": [
          [
            0.7071067811865476,
            -0.7453559924999299
          ],
          [
            0.0,
            1.4907119849998598
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 3,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3
        ],
        "quotient_gram_exact": [
          [
            "43/10",
            "7/5",
            "9/2"
          ],
          [
            "7/5",
            "8/5",
            "3"
          ],
          [
            "9/2",
            "3",
            "57/8"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-14/43",
            "-25/41"
          ],
          [
            "0",
            "1",
            "-55/41"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "43/10",
          "246/215",
          "117/328"
        ],
        "orthonormal_columns": [
          [
            0.4822428221704121,
            -0.3043765965011709,
            -1.0209398197194814
          ],
          [
            0.0,
            0.9348709749678821,
            -2.2460676033828593
          ],
          [
            0.0,
            0.0,
            1.6743413043399495
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 4,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          5
        ],
        "quotient_gram_exact": [
          [
            "8",
            "9/5",
            "6",
            "7"
          ],
          [
            "9/5",
            "123/50",
            "21/5",
            "57/10"
          ],
          [
            "6",
            "21/5",
            "21/2",
            "21/2"
          ],
          [
            "7",
            "57/10",
            "21/2",
            "133/8"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-9/40",
            "-60/137",
            "-98/187"
          ],
          [
            "0",
            "1",
            "-190/137",
            "-435/187"
          ],
          [
            "0",
            "0",
            "1",
            "43/187"
          ],
          [
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "8",
          "411/200",
          "561/274",
          "3159/1496"
        ],
        "orthonormal_columns": [
          [
            0.3535533905932738,
            -0.15695552394341006,
            -0.3060726572646436,
            -0.3606412942717993
          ],
          [
            0.0,
            0.6975801064151558,
            -0.9692300813380381,
            -1.6008057449819664
          ],
          [
            0.0,
            0.0,
            0.6988659007542696,
            0.1582405678947691
          ],
          [
            0.0,
            0.0,
            0.0,
            0.6881624696819028
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  },
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      1,
      3
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "3/5",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      1,
      2,
      2,
      4,
      5
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 1,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "6/5"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "6/5"
        ],
        "orthonormal_columns": [
          [
            0.9128709291752769
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 2,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "11/4",
            "18/5"
          ],
          [
            "18/5",
            "132/25"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-72/55"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "11/4",
          "156/275"
        ],
        "orthonormal_columns": [
          [
            0.6030226891555273,
            -1.7380963785069632
          ],
          [
            0.0,
            1.3277125113594859
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 2,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "5",
            "6"
          ],
          [
            "6",
            "81/10"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-6/5"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "5",
          "9/10"
        ],
        "orthonormal_columns": [
          [
            0.4472135954999579,
            -1.2649110640673518
          ],
          [
            0.0,
            1.0540925533894598
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 4,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          4
        ],
        "quotient_gram_exact": [
          [
            "83/10",
            "42/5",
            "33/2",
            "108/5"
          ],
          [
            "42/5",
            "66/5",
            "18",
            "132/5"
          ],
          [
            "33/2",
            "18",
            "297/8",
            "243/5"
          ],
          [
            "108/5",
            "132/5",
            "243/5",
            "1743/25"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-84/83",
            "-111/65",
            "312/1145"
          ],
          [
            "0",
            "1",
            "-18/65",
            "-754/1145"
          ],
          [
            "0",
            "0",
            "1",
            "-1272/1145"
          ],
          [
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "83/10",
          "390/83",
          "2061/520",
          "24219/5725"
        ],
        "orthonormal_columns": [
          [
            0.34710506725031165,
            -0.46688286619953734,
            -0.8577728541978485,
            0.13248257150759327
          ],
          [
            0.0,
            0.46132473684001907,
            -0.1390983006807322,
            -0.3201662144766837
          ],
          [
            0.0,
            0.0,
            0.5022994191248663,
            -0.5401212530694187
          ],
          [
            0.0,
            0.0,
            0.0,
            0.4861940524878022
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 5,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          4,
          5
        ],
        "quotient_gram_exact": [
          [
            "13",
            "54/5",
            "22",
            "144/5",
            "42"
          ],
          [
            "54/5",
            "489/25",
            "126/5",
            "924/25",
            "243/5"
          ],
          [
            "22",
            "126/5",
            "187/4",
            "306/5",
            "87"
          ],
          [
            "144/5",
            "924/25",
            "306/5",
            "2244/25",
            "612/5"
          ],
          [
            "42",
            "243/5",
            "87",
            "612/5",
            "3483/20"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-54/65",
            "-1318/1147",
            "-728/2545",
            "-48/185"
          ],
          [
            "0",
            "1",
            "-750/1147",
            "-364/509",
            "13/37"
          ],
          [
            "0",
            "0",
            "1",
            "-2008/2545",
            "-108/185"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "-38/37"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "13",
          "3441/325",
          "22905/4588",
          "17316/2545",
          "567/148"
        ],
        "orthonormal_columns": [
          [
            0.2773500981126146,
            -0.25531700856816064,
            -0.514278713614212,
            -0.109663902696643,
            -0.13255888341358935
          ],
          [
            0.0,
            0.30732602883204524,
            -0.292647219431456,
            -0.27415975674160753,
            0.17950682128923556
          ],
          [
            0.0,
            0.0,
            0.44755514758384,
            -0.3024795557896417,
            -0.29825748768057603
          ],
          [
            0.0,
            0.0,
            0.0,
            0.3833717477513138,
            -0.5247122468454578
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.5109040298232089
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  },
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      1,
      4
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "3/2",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      1,
      2,
      2,
      3,
      4
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 1,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "3"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "3"
        ],
        "orthonormal_columns": [
          [
            0.5773502691896257
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 2,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "127/20",
            "9"
          ],
          [
            "9",
            "24"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-180/127"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "127/20",
          "1428/127"
        ],
        "orthonormal_columns": [
          [
            0.39683789506627254,
            -0.4226749801217038
          ],
          [
            0.0,
            0.29822068041920213
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 2,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "52/5",
            "15"
          ],
          [
            "15",
            "621/20"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-75/52"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "52/5",
          "612/65"
        ],
        "orthonormal_columns": [
          [
            0.31008683647302115,
            -0.47004440437202094
          ],
          [
            0.0,
            0.32589745369793455
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 3,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3
        ],
        "quotient_gram_exact": [
          [
            "31/2",
            "21",
            "381/10"
          ],
          [
            "21",
            "246/5",
            "45"
          ],
          [
            "381/10",
            "45",
            "26289/200"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-42/31",
            "-3873/1340"
          ],
          [
            "0",
            "1",
            "171/536"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "31/2",
          "3216/155",
          "19125/536"
        ],
        "orthonormal_columns": [
          [
            0.254000254000381,
            -0.2974372969124881,
            -0.483865181231744
          ],
          [
            0.0,
            0.21953705248302693,
            0.05340882132108715
          ],
          [
            0.0,
            0.0,
            0.1674101065970919
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 4,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          4
        ],
        "quotient_gram_exact": [
          [
            "22",
            "27",
            "254/5",
            "72"
          ],
          [
            "27",
            "141/2",
            "63",
            "168"
          ],
          [
            "254/5",
            "63",
            "3556/25",
            "1008/5"
          ],
          [
            "72",
            "168",
            "1008/5",
            "2688/5"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-27/22",
            "-1567/685",
            "686/279"
          ],
          [
            "0",
            "1",
            "-12/685",
            "-196/93"
          ],
          [
            "0",
            "0",
            "1",
            "-380/279"
          ],
          [
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "22",
          "411/11",
          "85374/3425",
          "13328/155"
        ],
        "orthonormal_columns": [
          [
            0.21320071635561044,
            -0.20077818084423113,
            -0.458190307576983,
            0.2651571054681928
          ],
          [
            0.0,
            0.1635970362434476,
            -0.003508796229051561,
            -0.2272775189727367
          ],
          [
            0.0,
            0.0,
            0.20029378474169326,
            -0.14688002926809515
          ],
          [
            0.0,
            0.0,
            0.0,
            0.1078408635942067
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  },
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      2,
      1
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "7/16",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      1,
      1,
      2,
      3,
      4
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 1,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "7/8"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7/8"
        ],
        "orthonormal_columns": [
          [
            1.0690449676496976
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 1,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "21/10"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "21/10"
        ],
        "orthonormal_columns": [
          [
            0.6900655593423543
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 2,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "161/40",
            "35/8"
          ],
          [
            "35/8",
            "427/80"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-25/23"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "161/40",
          "1071/1840"
        ],
        "orthonormal_columns": [
          [
            0.49844478627922684,
            -1.42470959364246
          ],
          [
            0.0,
            1.3107328261510631
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 3,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3
        ],
        "quotient_gram_exact": [
          [
            "7",
            "49/8",
            "63/5"
          ],
          [
            "49/8",
            "2807/320",
            "105/8"
          ],
          [
            "63/5",
            "105/8",
            "1281/50"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-7/8",
            "-82/65"
          ],
          [
            "0",
            "1",
            "-8/13"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "7",
          "273/80",
          "1071/650"
        ],
        "orthonormal_columns": [
          [
            0.37796447300922725,
            -0.47366546671567095,
            -0.9827938692387134
          ],
          [
            0.0,
            0.5413319619607667,
            -0.4794116435310797
          ],
          [
            0.0,
            0.0,
            0.7790439207380044
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 4,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          5
        ],
        "quotient_gram_exact": [
          [
            "91/8",
            "63/8",
            "84/5",
            "245/8"
          ],
          [
            "63/8",
            "105/8",
            "147/8",
            "1281/40"
          ],
          [
            "84/5",
            "147/8",
            "13461/400",
            "231/4"
          ],
          [
            "245/8",
            "1281/40",
            "231/4",
            "43127/400"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-9/13",
            "-33/38",
            "-127/155"
          ],
          [
            "0",
            "1",
            "-167/190",
            "-78/155"
          ],
          [
            "0",
            "0",
            "1",
            "-32/31"
          ],
          [
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "91/8",
          "399/52",
          "11067/3800",
          "86751/12400"
        ],
        "orthonormal_columns": [
          [
            0.29649972666444047,
            -0.24992769341858886,
            -0.508870396546202,
            -0.3097744685056711
          ],
          [
            0.0,
            0.361006668271295,
            -0.5150385225649439,
            -0.1902551853814358
          ],
          [
            0.0,
            0.0,
            0.585971971780475,
            -0.3902670469362785
          ],
          [
            0.0,
            0.0,
            0.0,
            0.3780712017195198
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  },
  {
    "schema_version": "m45-virasoro-pbw-quotient/1",
    "label": [
      2,
      2
    ],
    "central_charge_exact": "7/10",
    "weight_exact": "3/80",
    "max_level": 5,
    "working_precision": 100,
    "character_multiplicities": [
      1,
      1,
      2,
      3,
      4,
      6
    ],
    "levels": [
      {
        "level": 0,
        "rank": 1,
        "full_pbw_words": [
          []
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "1"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1"
        ],
        "orthonormal_columns": [
          [
            1.0
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 1,
        "rank": 1,
        "full_pbw_words": [
          [
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1
        ],
        "quotient_gram_exact": [
          [
            "3/40"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1"
          ]
        ],
        "squared_norms_exact": [
          "3/40"
        ],
        "orthonormal_columns": [
          [
            3.6514837167011076
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 2,
        "rank": 2,
        "full_pbw_words": [
          [
            2
          ],
          [
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2
        ],
        "quotient_gram_exact": [
          [
            "1/2",
            "9/40"
          ],
          [
            "9/40",
            "129/800"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-9/20"
          ],
          [
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "1/2",
          "3/50"
        ],
        "orthonormal_columns": [
          [
            1.4142135623730951,
            -1.8371173070873836
          ],
          [
            0.0,
            4.08248290463863
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 3,
        "rank": 3,
        "full_pbw_words": [
          [
            3
          ],
          [
            2,
            1
          ],
          [
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3
        ],
        "quotient_gram_exact": [
          [
            "13/8",
            "3/8",
            "9/10"
          ],
          [
            "3/8",
            "27/80",
            "801/1600"
          ],
          [
            "9/10",
            "801/1600",
            "32121/32000"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-3/13",
            "-33/116"
          ],
          [
            "0",
            "1",
            "-677/580"
          ],
          [
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "13/8",
          "261/1040",
          "9477/58000"
        ],
        "orthonormal_columns": [
          [
            0.7844645405527362,
            -0.4606534397048787,
            -0.7037760884380092
          ],
          [
            0.0,
            1.9961649053878079,
            -2.887614617409286
          ],
          [
            0.0,
            0.0,
            2.4738795836002745
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 4,
        "rank": 4,
        "full_pbw_words": [
          [
            4
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ],
          [
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          4
        ],
        "quotient_gram_exact": [
          [
            "19/5",
            "21/40",
            "3",
            "27/20"
          ],
          [
            "21/40",
            "183/320",
            "9/8",
            "129/160"
          ],
          [
            "3",
            "9/8",
            "9/2",
            "81/40"
          ],
          [
            "27/20",
            "129/160",
            "81/40",
            "1137/800"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-21/152",
            "-150/253",
            "-1/7"
          ],
          [
            "0",
            "1",
            "-360/253",
            "-8/7"
          ],
          [
            "0",
            "0",
            "1",
            "-29/420"
          ],
          [
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "19/5",
          "759/1520",
          "567/506",
          "117/700"
        ],
        "orthonormal_columns": [
          [
            0.5129891760425771,
            -0.19551343808711477,
            -0.5600856772582914,
            -0.3494282789073061
          ],
          [
            0.0,
            1.4151448852019737,
            -1.3442056254198993,
            -2.795426231258449
          ],
          [
            0.0,
            0.0,
            0.9446778423089848,
            -0.16889033480519794
          ],
          [
            0.0,
            0.0,
            0.0,
            2.4459979523511426
          ]
        ],
        "frame_residual": 0.0
      },
      {
        "level": 5,
        "rank": 6,
        "full_pbw_words": [
          [
            5
          ],
          [
            4,
            1
          ],
          [
            3,
            2
          ],
          [
            3,
            1,
            1
          ],
          [
            2,
            2,
            1
          ],
          [
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1
          ]
        ],
        "selected_pbw_indices_1based": [
          1,
          2,
          3,
          4,
          5,
          6
        ],
        "quotient_gram_exact": [
          [
            "59/8",
            "27/40",
            "4",
            "9/5",
            "21/8",
            "63/10"
          ],
          [
            "27/40",
            "177/200",
            "63/40",
            "903/800",
            "81/40",
            "2403/800"
          ],
          [
            "4",
            "63/40",
            "109/16",
            "981/320",
            "15/4",
            "477/64"
          ],
          [
            "9/5",
            "903/800",
            "981/320",
            "14061/6400",
            "207/80",
            "33417/6400"
          ],
          [
            "21/8",
            "81/40",
            "15/4",
            "207/80",
            "459/80",
            "13617/1600"
          ],
          [
            "63/10",
            "2403/800",
            "477/64",
            "33417/6400",
            "13617/1600",
            "254223/16000"
          ]
        ],
        "orthogonal_raw_transform_exact": [
          [
            "1",
            "-27/295",
            "-1321/3238",
            "-847/20635",
            "-5923/28771",
            "-21477/116980"
          ],
          [
            "0",
            "1",
            "-4755/3238",
            "-3409/4127",
            "-70450/28771",
            "10449/5849"
          ],
          [
            "0",
            "0",
            "1",
            "-19391/82540",
            "1894/28771",
            "6663/58490"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "4520/28771",
            "-10287/5849"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "-153377/116980"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ]
        ],
        "squared_norms_exact": [
          "59/8",
          "4857/5900",
          "37143/12952",
          "776817/1650800",
          "2052999/2301680",
          "2833623/4679200"
        ],
        "orthonormal_columns": [
          [
            0.3682298471593293,
            -0.10087503589441478,
            -0.24091059592571895,
            -0.05983658598747927,
            -0.2179791118412543,
            -0.23592652437935446
          ],
          [
            0.0,
            1.1021531699574947,
            -0.8671687234116531,
            -1.2041494783430746,
            -2.5927111985845626,
            2.2956616410484467
          ],
          [
            0.0,
            0.0,
            0.5905136333137608,
            -0.34247084972940095,
            0.06970326487039265,
            0.14638715201747346
          ],
          [
            0.0,
            0.0,
            0.0,
            1.457766176920466,
            0.16634570074666039,
            -2.2600699876988584
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            1.0588345478279126,
            -1.6848583382098175
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            1.2850344471712476
          ]
        ],
        "frame_residual": 0.0
      }
    ],
    "source_max_level": 12
  }
]


==> anc/measurement/inputs/chiral_ward.json <==
{
  "phi21": [
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        1,
        1
      ],
      "in_label": [
        2,
        1
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9354143466934853
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9057110466368399
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.8722783759886469,
              0.15894416404073694
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.8267972847076845,
              0.2664368250275649,
              0.08356931481474388
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.7783117824941562,
              0.35080996550161303,
              0.1118213783319566,
              0.0344401617317394
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            0,
            1
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            0,
            1
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            0,
            1
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            0,
            2
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            0,
            3
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            0,
            4
          ],
          "block": []
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.739509972887452
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.8893905919223567
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.05740991584648074
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.0921512225968107,
              0.6011372058522502
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.052407843222651324,
              -0.40344788751672345,
              0.8528447159136637
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.13704031551672333,
              -0.47216761815081193,
              0.35894224902317123,
              0.6658283259330694
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.739509972887452
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09882117688026186
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.861148737697211
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.129011711635535,
              -0.28545621506950425
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.2271006539648224,
              0.8575613236983377,
              -0.22071550618883637
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.08222418931003399,
              0.063051944931454,
              0.5116062941773302,
              -0.12006740303711087
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.701560760020114
            ],
            [
              0.20875608149824043
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.15625
            ],
            [
              -0.6974051199748877
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.3328345063146999
            ],
            [
              0.7652942176463823
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.7868009319527648,
              -0.1433686995323757
            ],
            [
              -0.23412010596047844,
              -0.3504871008717002
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.226495140848816,
              -0.3827442725208779,
              -0.12004975888947862
            ],
            [
              -0.14301056797485365,
              0.6206520034030079,
              -0.46669186232584936
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.28601728867863374,
              0.7891797858462568,
              -0.22040571328451367,
              -0.0678833379211595
            ],
            [
              -0.08510716651768092,
              0.2630888331267197,
              -0.2893906707444091,
              0.22436766931268423
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.6614378277661477
            ],
            [
              0.29522568168267477
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.2651650429449553
            ],
            [
              -0.6706702498131067
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.0855816496101822
            ],
            [
              0.06366408598830711
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.4121127958723669,
              -0.07509405899943664
            ],
            [
              0.6989800835996843,
              0.018533166062060874
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.703125,
              -0.2265832218640393,
              -0.07106902207581796
            ],
            [
              -0.3138323039886995,
              -0.2809249760504657,
              -0.2606089291845258
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.31868871959954903,
              -0.43092953714590765,
              -0.13735965208031103,
              -0.04230576213269067
            ],
            [
              -0.2078940430676859,
              0.5857330717263548,
              -0.1407212090370724,
              -0.4193217718922255
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s1__r2s1"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        1,
        2
      ],
      "in_label": [
        2,
        2
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.3693063937629153
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              1.1490485194281397,
              0.6123724356957945
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.9805806756909201,
              0.7809515344996772,
              0.18714045988010697
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.8656692345718487,
              0.864099570117159,
              0.07941839876748429,
              0.21293285745913965
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.7824884252135749,
              0.8964042903221563,
              0.1734465675636902,
              0.19785049723477696,
              0.1304138857874408,
              0.04503410044591465
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.118033988749895
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.9185586535436918
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.29646353064078557,
              0.6846531968814576
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.2192645048267573,
              -0.5367538705478303,
              1.213530489934225
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.39430829259002803,
              -0.5952692326501471,
              -0.36676426515073773,
              0.9998779222360098
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.46315517039584775,
              -0.5947473449513041,
              -0.21342624276315478,
              0.8380922786738557,
              0.21235816090676338,
              0.4531468945617844
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0825317547305484
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09882117688026186
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.5932357970803009,
              -0.7513009550107067
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.6369058317063351,
              1.0324068261538444,
              -0.4456880789132068
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.17353971028098408,
              0.056565849903229284,
              0.5413121473580563,
              0.42720552794239297
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.0498275628236938,
              -0.034156731601309664,
              -0.32610121973296685,
              -0.485430751652259,
              1.1609332708546176,
              0.2047535438693966
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.9722718241315028
            ],
            [
              0.4192627457812106
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.3630921887069453
            ],
            [
              -0.956831930774679
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.5078125,
              -0.2706329386826371
            ],
            [
              1.0746802985728476,
              0.2567449488305466
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.22534695471649932,
              -0.8973512044619879,
              -0.2150334683503381
            ],
            [
              -0.575569325170238,
              0.20590988999464177,
              -0.6329189193191431
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.6546289600602059,
              0.8944517244379664,
              -0.1474128818385969,
              -0.3952364520478137
            ],
            [
              -0.2822888912860428,
              0.38570518722126335,
              -0.3876231571813694,
              -0.19640459186778764
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.31326706704760743,
              0.05156987178191096,
              0.8574169393903458,
              0.7055119862311747,
              -0.3342849683793039,
              -0.11543420206104112
            ],
            [
              -0.13508692469878894,
              0.12725879918001257,
              0.12955402072478162,
              0.005829148358986727,
              -0.48381048467094234,
              0.7539860828958579
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.874065115183872
            ],
            [
              0.5584767016159877
            ],
            [
              0.09332028039623384
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.536524771042177
            ],
            [
              -0.8666891473957818
            ],
            [
              -0.14482193082955253
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.10389757515370494,
              -0.05537103967674547
            ],
            [
              0.019096570374918003,
              0.1422901975819879
            ],
            [
              0.6351287547451673,
              -1.16198427058981
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              -0.5615426159880138,
              -0.447222322970833,
              -0.10716848292388624
            ],
            [
              0.8929990400224027,
              0.4225288900395452,
              -0.24945943704150642
            ],
            [
              -0.20131773993453125,
              0.2541459822447701,
              1.0291221855253823
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.02686450263411945,
              -0.9115439710333658,
              -0.08377895914912738,
              -0.2246241858741685
            ],
            [
              -0.6625139131897239,
              -0.011168982914827295,
              0.3020551448298981,
              -0.5375326874092304
            ],
            [
              -0.11070467929346697,
              0.140413317878849,
              -0.7495244509053858,
              -0.36882528603110004
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            6
          ],
          "block": [
            [
              -0.6034816195714852,
              0.8098235501950795,
              -0.26661321713262104,
              -0.30412569311688914,
              -0.20046557355935044,
              -0.06922412227125803
            ],
            [
              -0.38558960714644036,
              0.44897925049530657,
              -0.31994449346607334,
              0.0737961957928884,
              -0.10653089061657782,
              -0.4536268271003846
            ],
            [
              -0.06443121110094553,
              0.07502348697282428,
              -0.20188865893500932,
              0.15337362247841563,
              0.1173274968778231,
              -0.5151088217994794
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.795495128834866
            ],
            [
              0.6278220957736402
            ],
            [
              0.15961210837824188
            ],
            [
              0.06307053884795598
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.6051536478449089
            ],
            [
              -0.7880407423977723
            ],
            [
              0.05571725243828125
            ],
            [
              -0.23605857174704778
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.1015625,
              0.05412658773652741
            ],
            [
              -0.12023300826882884,
              0.14951259010043316
            ],
            [
              -0.47720464878057883,
              -0.9132109806562267
            ],
            [
              0.9109060966773888,
              -0.6205373958858358
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.26001571698057613,
              -0.20708104718353568,
              -0.04962310808084726
            ],
            [
              0.10260503581456762,
              0.1233278041674862,
              -0.048954548219154834
            ],
            [
              0.9335651148613311,
              0.3699661723284618,
              0.04043062115307727
            ],
            [
              -0.1855372547991573,
              -0.612805258293868,
              -0.1814037937730422
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.535605512776532,
              -0.5346343324439458,
              -0.049137627279532296,
              -0.1317454840159379
            ],
            [
              0.7716163136543336,
              0.4578682423200655,
              0.15768594528829913,
              -0.31192922326782263
            ],
            [
              -0.27122512812867244,
              -0.019289599922329852,
              -0.35100756143058215,
              0.4671150630505927
            ],
            [
              -0.10717429369232731,
              0.2924314671202245,
              0.10207591394021408,
              0.9435334313804282
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            6
          ],
          "block": [
            [
              0.19935176993938655,
              -0.8715486345108282,
              -0.16863721063449702,
              -0.19236446385178146,
              -0.1267977466266325,
              -0.043785386988670766
            ],
            [
              -0.664650648813685,
              -0.1566017995999548,
              0.22051248900213372,
              -0.4865402909744928,
              -0.08862901369988777,
              -0.28980238406315634
            ],
            [
              -0.1689750840345827,
              0.007399477733067646,
              0.08057624635924146,
              0.165186922034214,
              -0.8306643191276314,
              0.2661924531407989
            ],
            [
              -0.0667703077806882,
              0.18305991573107638,
              -0.7515755818888868,
              -0.13480142008873283,
              -0.16390632935257315,
              -0.36534969147129337
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s2__r2s2"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        1,
        3
      ],
      "in_label": [
        2,
        2
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.45643546458763845
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.4419417382415922,
              -1.0206207261596576
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.5883484054145521,
              -0.6729858845688462,
              -0.5614213796403209
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.6091746465505602,
              -0.5417351513663805,
              0.31162058579748425,
              -0.5441617468400236
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.5983735016339102,
              -0.46529194073867647,
              0.35310938305759376,
              -0.5007544486332822,
              -0.21083509288127822,
              -0.1628155939198453
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9128709291752769
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.25
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.8875586835058664,
              0.5590169943749475
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.17902871850985821,
              0.14783805475705547,
              -0.5125052564911257
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.08780491983578381,
              0.039201535122891075,
              -0.9430429361831179,
              -0.5313059222045023
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.21009145170400448,
              0.03205420224544883,
              -0.8565130640563343,
              -0.12706002697070767,
              -0.40168044100397793,
              -0.3510188957052669
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.8668451156610704
            ],
            [
              0.15691147861521196
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.1204179118106957
            ],
            [
              1.0742994546130136
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.2764946790236823,
              0.3461948183793733
            ],
            [
              -0.37446695069003205,
              -0.6726178504375815
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.8500115692343063,
              0.1306183839689136,
              0.5289841095314258
            ],
            [
              -0.15386436372416593,
              -0.3134094207505323,
              0.5624428523739282
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.36130425633209773,
              0.14936948586314922,
              0.9306633004843449,
              -0.1863631872343571
            ],
            [
              -0.06540128572773253,
              -0.0791609773978977,
              0.09210641717124055,
              0.04711893648800429
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.11969934166900767,
              0.02597615134772754,
              0.17026311192527557,
              0.16558365314528284,
              -0.42597338276136526,
              -0.3019864404431711
            ],
            [
              -0.021667308670508954,
              0.06673505789010904,
              -0.150931793684212,
              -0.3053010429393456,
              -0.46055853088273463,
              0.9311297820141942
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.8385254915624212
            ],
            [
              0.19764235376052372
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.17860862707794006
            ],
            [
              0.920151991520966
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.024705294220065465,
              0.057054433073454806
            ],
            [
              0.36685490255855924,
              0.12103072956898178
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.27408063103344665,
              0.3385894918035976,
              0.28245968300193164
            ],
            [
              -0.3488476910321488,
              -0.5256404815418954,
              -0.4660347002790931
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.7796550330757372,
              -0.01187285627963408,
              -0.29614204553837914,
              0.5171326290929628
            ],
            [
              -0.18376645362469193,
              -0.3757218804271064,
              -0.0578707104188745,
              0.5732851077676087
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.4245589061961938,
              0.160108595948825,
              0.6585126597908424,
              -0.5784246338083752,
              0.2946509998281376,
              0.2275417098761097
            ],
            [
              -0.10006949386149065,
              -0.1982468676340499,
              0.20472237382945593,
              0.2316679939253479,
              0.4780072650302291,
              -0.7442309061407096
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.8026804680163457
            ],
            [
              0.24664199032862463
            ],
            [
              0.09855814924535387
            ],
            [
              0.05951365516942666
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.20794076970334432
            ],
            [
              0.5165818329571168
            ],
            [
              0.19794969049573746
            ],
            [
              0.6682379140255179
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.047937567741583594,
              -0.11070707055959683
            ],
            [
              -0.45694610842995204,
              0.3960992117560365
            ],
            [
              0.841515127018624,
              0.6135804219875597
            ],
            [
              0.2956296267330834,
              -0.488356594441703
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.1404003650692718,
              0.16059780737122364,
              0.13397464144337373
            ],
            [
              0.7882343423843294,
              -0.22535519005118623,
              -0.14783144444725155
            ],
            [
              -0.2512749631128247,
              -0.5299379543237334,
              -0.14806780447426174
            ],
            [
              -0.15173064451706933,
              0.7111238071237342,
              0.15575243435346653
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.31981450507040204,
              0.31731583974786887,
              -0.18252857990781665,
              0.3187371932976714
            ],
            [
              -0.355850638301763,
              -0.12310997581999672,
              0.7816587838642551,
              -0.12666498294069162
            ],
            [
              -0.14219792936340586,
              -0.11841585731697951,
              -0.2766089861095172,
              -0.3101249821917225
            ],
            [
              -0.08586523386181755,
              -0.549974741225364,
              -0.36909193245397287,
              -0.3997073910971022
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            6
          ],
          "block": [
            [
              -0.7019809018816651,
              -0.09084413673086808,
              -0.32939627591097825,
              0.4671262176535107,
              0.1966764344381948,
              0.15188169125679596
            ],
            [
              -0.2156997382042328,
              -0.22352138818709114,
              -0.13137816951918846,
              0.2992769891681612,
              0.16681228576215912,
              0.1726601531212476
            ],
            [
              -0.08619362405319218,
              -0.08468187252077244,
              -0.2976281320591332,
              -0.3747474587443523,
              0.29157521804551867,
              0.7523208540069666
            ],
            [
              -0.05204742234896115,
              -0.3513212233224664,
              0.16738509668265883,
              0.5439211987917225,
              0.06620607620775426,
              -0.1017934797286066
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.76271276980969
            ],
            [
              0.315895696943708
            ],
            [
              0.10936165621982796
            ],
            [
              0.0764954678408503
            ],
            [
              0.028317632565158856
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              -0.22153673654955208
            ],
            [
              0.3985684075055224
            ],
            [
              -0.031494378979417044
            ],
            [
              0.6913218391751879
            ],
            [
              0.2559184011628264
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            5,
            2
          ],
          "block": [
            [
              0.09192943834602377,
              -0.2123019439021117
            ],
            [
              -0.4768072576624481,
              0.44244623335184236
            ],
            [
              0.5877579548965761,
              0.6402151422289541
            ],
            [
              0.2821899508982593,
              -0.2859340422283296
            ],
            [
              0.3889582360214223,
              0.01734093762706488
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            5,
            3
          ],
          "block": [
            [
              -0.04079462199153159,
              0.04666317527839355,
              0.03892756868144061
            ],
            [
              0.018718965903476832,
              -0.02740275394378208,
              -0.08975367026970281
            ],
            [
              0.36169745992372154,
              -0.016510859780581463,
              0.32269062596633274
            ],
            [
              0.17126278072543338,
              -0.073719009021918,
              0.32785518705586114
            ],
            [
              -0.0944102591340163,
              0.5773750352698401,
              -0.7688332932216364
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            5,
            4
          ],
          "block": [
            [
              -0.21119330998564398,
              0.18781287172814717,
              -0.10803500005605335,
              0.1886541423440153
            ],
            [
              0.7731818251883643,
              -0.1819660577416741,
              0.3177225887524675,
              -0.05069487805743872
            ],
            [
              -0.213886381300408,
              -0.5840781116148311,
              -0.09386071004131277,
              -0.44962276337402873
            ],
            [
              -0.1496076355086765,
              0.6281848501869617,
              -0.19378747382272324,
              -0.17829297758908233
            ],
            [
              -0.05538281117635716,
              -0.30123381978743946,
              0.17398030883865973,
              0.6061109141553863
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            5,
            6
          ],
          "block": [
            [
              0.3797906726336979,
              0.2903597221834817,
              -0.22035357457989396,
              0.31248966478223034,
              0.13156905081646061,
              0.10160307213284858
            ],
            [
              -0.3925875066880661,
              -0.006662010396936142,
              0.6894434805735179,
              -0.215480747210013,
              0.10708234946855835,
              0.10588637019674489
            ],
            [
              -0.1359120125978495,
              0.06396863758168908,
              -0.08750979221923451,
              -0.06686384539919908,
              -0.10559234802223724,
              -0.12614503211008626
            ],
            [
              -0.09506671120603474,
              -0.5608315777055218,
              -0.2826886355598147,
              -0.37370358711495194,
              0.052466598467122275,
              -0.4082052934550362
            ],
            [
              -0.03519246660091591,
              -0.2076125945323295,
              -0.17146858029228326,
              0.03512757074182227,
              -0.8257747819075635,
              0.26492507408411453
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s3__r2s2"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        1,
        4
      ],
      "in_label": [
        2,
        1
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.6681531047810609
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.12938729237669142
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.12461119656980671,
              -1.0217839116904517
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.2598505751938437,
              -0.7485606036488728,
              -0.5658836460312656
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.3335621924974955,
              -0.661917875538294,
              -0.2764814299416509,
              -0.5231624567821366
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.8660254037844386
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.3471825374147068
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.7096669867922962
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.32374938547628673,
              0.8455623436042926
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.10228963604812143,
              0.1721401551102288,
              -0.42389987626621783
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.03209703693831847,
              0.05354727735136965,
              -0.9233513615358773,
              0.38395127905994014
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.768873421690903
            ],
            [
              0.29939477758620686
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.24857669220310394
            ],
            [
              0.9521977789494263
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.5782818557542078
            ],
            [
              -0.4519419289420122
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.6706716596133749,
              0.21456786351847193
            ],
            [
              -0.2611555903723787,
              -0.6399058961100129
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.3814214744027671,
              0.5724015601463477,
              0.4176820729367958
            ],
            [
              -0.14852327349836217,
              -0.1754935467337864,
              0.8021187029403298
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.1994744144495426,
              0.19437431140475148,
              0.4276880627077632,
              -0.7699574285968472
            ],
            [
              -0.07767416100418736,
              -0.035010223865460106,
              0.18072458315488474,
              -0.12690194895225154
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.7364562366234252
            ],
            [
              0.31963019497297424
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.284880038494131
            ],
            [
              0.8115352471812808
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.015045486064836782
            ],
            [
              0.3556623352087291
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.5979585145751255,
              0.19802608795945062
            ],
            [
              -0.4381245116096523,
              -0.1701698904291079
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.6436943034175044,
              -0.031965511265037945,
              0.28514373811568783
            ],
            [
              -0.2793704845893425,
              -0.3690321021033434,
              -0.5328338478136238
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.4094232616109401,
              0.4713783178800387,
              0.17780123863601038,
              0.42584270186069423
            ],
            [
              -0.17769424770597878,
              -0.20990468050239078,
              0.591617522790881,
              0.5622156075709995
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.7143757143760716
            ],
            [
              0.27486393062895104
            ],
            [
              0.18666734425544443
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.30760129321502794
            ],
            [
              0.6737425732114987
            ],
            [
              0.3542115183764493
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.02670232916658221
            ],
            [
              -0.3397755511319001
            ],
            [
              0.9032990960886526
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.005934614171254183,
              0.04866250745678956
            ],
            [
              0.6214510572507569,
              0.06358732179746403
            ],
            [
              -0.34891261692268444,
              -0.06403665455381008
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.5936439969118567,
              0.225784817860522,
              0.17068482541909125
            ],
            [
              -0.3441316522836914,
              -0.044596233338984895,
              -0.09913166896781878
            ],
            [
              -0.2337088808234797,
              -0.20036121971727078,
              -0.09556431630314731
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.6089600866386314,
              -0.1347849520382673,
              0.15362014813155475,
              0.2906824307321507
            ],
            [
              -0.23430410586651843,
              -0.32863101106975096,
              0.07286524013076871,
              -0.5776380354471639
            ],
            [
              -0.1591220975781343,
              -0.14247897267195353,
              -0.67459715563761,
              0.04746946991163369
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.6929023281557339
            ],
            [
              0.2830414632734647
            ],
            [
              0.188618356664426
            ],
            [
              0.08624370139590455
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.3205141212927317
            ],
            [
              0.5785243111457674
            ],
            [
              0.2594468561457182
            ],
            [
              0.36648862000088045
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.034481829277529276
            ],
            [
              -0.33200310088329393
            ],
            [
              0.7751205497845197
            ],
            [
              0.09596601547017576
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.006641799093653144,
              -0.05446126548326053
            ],
            [
              -0.08079119689201762,
              0.24596068328313436
            ],
            [
              0.3004412810175345,
              0.261776832125586
            ],
            [
              0.20849045805452385,
              -0.6519216482820277
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.041550246582558674,
              0.11969524270014589,
              0.0904850990308429
            ],
            [
              0.693819471293754,
              -0.12186673130201957,
              -0.06269114519834698
            ],
            [
              -0.3074426004113125,
              -0.3964709003107676,
              -0.11588946010228907
            ],
            [
              -0.1405748003277692,
              0.813613902710989,
              0.19237385468538903
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.5946062559798287,
              0.2469623891583591,
              0.10315556811452113,
              0.19519256847354705
            ],
            [
              -0.32519665141923154,
              0.04073225079654819,
              0.2135517045193598,
              -0.31301433781848237
            ],
            [
              -0.2167105033802307,
              -0.1075462843357404,
              -0.01954902806593423,
              -0.17383278540866678
            ],
            [
              -0.09908853132535939,
              -0.32643005342286163,
              -0.5304288873714568,
              0.45815963284763644
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s4__r2s1"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        2,
        1
      ],
      "in_label": [
        1,
        1
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            0
          ],
          "block": []
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.739509972887452
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.739509972887452
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.701560760020114,
              0.20875608149824043
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.6614378277661477,
              0.29522568168267477
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9354143466934853
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            0
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.8893905919223567
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09882117688026186
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.15625,
              -0.6974051199748877
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.2651650429449553,
              -0.6706702498131067
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9057110466368399
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            0
          ],
          "block": []
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.05740991584648074
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.861148737697211
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.3328345063146999,
              0.7652942176463823
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.0855816496101822,
              0.06366408598830711
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.8722783759886469
            ],
            [
              0.15894416404073694
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            0
          ],
          "block": []
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.0921512225968107
            ],
            [
              0.6011372058522502
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.129011711635535
            ],
            [
              -0.28545621506950425
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.7868009319527648,
              -0.23412010596047844
            ],
            [
              -0.1433686995323757,
              -0.3504871008717002
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.4121127958723669,
              0.6989800835996843
            ],
            [
              -0.07509405899943664,
              0.018533166062060874
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.8267972847076845
            ],
            [
              0.2664368250275649
            ],
            [
              0.08356931481474388
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            0
          ],
          "block": []
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.052407843222651324
            ],
            [
              -0.40344788751672345
            ],
            [
              0.8528447159136637
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.2271006539648224
            ],
            [
              0.8575613236983377
            ],
            [
              -0.22071550618883637
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.226495140848816,
              -0.14301056797485365
            ],
            [
              -0.3827442725208779,
              0.6206520034030079
            ],
            [
              -0.12004975888947862,
              -0.46669186232584936
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.703125,
              -0.3138323039886995
            ],
            [
              -0.2265832218640393,
              -0.2809249760504657
            ],
            [
              -0.07106902207581796,
              -0.2606089291845258
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.7783117824941562
            ],
            [
              0.35080996550161303
            ],
            [
              0.1118213783319566
            ],
            [
              0.0344401617317394
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            0
          ],
          "block": []
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.13704031551672333
            ],
            [
              -0.47216761815081193
            ],
            [
              0.35894224902317123
            ],
            [
              0.6658283259330694
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.08222418931003399
            ],
            [
              0.063051944931454
            ],
            [
              0.5116062941773302
            ],
            [
              -0.12006740303711087
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.28601728867863374,
              -0.08510716651768092
            ],
            [
              0.7891797858462568,
              0.2630888331267197
            ],
            [
              -0.22040571328451367,
              -0.2893906707444091
            ],
            [
              -0.0678833379211595,
              0.22436766931268423
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.31868871959954903,
              -0.2078940430676859
            ],
            [
              -0.43092953714590765,
              0.5857330717263548
            ],
            [
              -0.13735965208031103,
              -0.1407212090370724
            ],
            [
              -0.04230576213269067,
              -0.4193217718922255
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s1__r1s1"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        2,
        1
      ],
      "in_label": [
        1,
        4
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.8660254037844386
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.768873421690903,
              0.29939477758620686
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.7364562366234252,
              0.31963019497297424
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.7143757143760716,
              0.27486393062895104,
              0.18666734425544443
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.6929023281557339,
              0.2830414632734647,
              0.188618356664426,
              0.08624370139590455
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.6681531047810609
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.3471825374147068
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.24857669220310394,
              0.9521977789494263
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.284880038494131,
              0.8115352471812808
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.30760129321502794,
              0.6737425732114987,
              0.3542115183764493
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.3205141212927317,
              0.5785243111457674,
              0.2594468561457182,
              0.36648862000088045
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.12938729237669142
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.7096669867922962
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.5782818557542078,
              -0.4519419289420122
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.015045486064836782,
              0.3556623352087291
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.02670232916658221,
              -0.3397755511319001,
              0.9032990960886526
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.034481829277529276,
              -0.33200310088329393,
              0.7751205497845197,
              0.09596601547017576
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.12461119656980671
            ],
            [
              -1.0217839116904517
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.32374938547628673
            ],
            [
              0.8455623436042926
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.6706716596133749,
              -0.2611555903723787
            ],
            [
              0.21456786351847193,
              -0.6399058961100129
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.5979585145751255,
              -0.4381245116096523
            ],
            [
              0.19802608795945062,
              -0.1701698904291079
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.005934614171254183,
              0.6214510572507569,
              -0.34891261692268444
            ],
            [
              0.04866250745678956,
              0.06358732179746403,
              -0.06403665455381008
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.006641799093653144,
              -0.08079119689201762,
              0.3004412810175345,
              0.20849045805452385
            ],
            [
              -0.05446126548326053,
              0.24596068328313436,
              0.261776832125586,
              -0.6519216482820277
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.2598505751938437
            ],
            [
              -0.7485606036488728
            ],
            [
              -0.5658836460312656
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.10228963604812143
            ],
            [
              0.1721401551102288
            ],
            [
              -0.42389987626621783
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.3814214744027671,
              -0.14852327349836217
            ],
            [
              0.5724015601463477,
              -0.1754935467337864
            ],
            [
              0.4176820729367958,
              0.8021187029403298
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.6436943034175044,
              -0.2793704845893425
            ],
            [
              -0.031965511265037945,
              -0.3690321021033434
            ],
            [
              0.28514373811568783,
              -0.5328338478136238
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.5936439969118567,
              -0.3441316522836914,
              -0.2337088808234797
            ],
            [
              0.225784817860522,
              -0.044596233338984895,
              -0.20036121971727078
            ],
            [
              0.17068482541909125,
              -0.09913166896781878,
              -0.09556431630314731
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.041550246582558674,
              0.693819471293754,
              -0.3074426004113125,
              -0.1405748003277692
            ],
            [
              0.11969524270014589,
              -0.12186673130201957,
              -0.3964709003107676,
              0.813613902710989
            ],
            [
              0.0904850990308429,
              -0.06269114519834698,
              -0.11588946010228907,
              0.19237385468538903
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.3335621924974955
            ],
            [
              -0.661917875538294
            ],
            [
              -0.2764814299416509
            ],
            [
              -0.5231624567821366
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.03209703693831847
            ],
            [
              0.05354727735136965
            ],
            [
              -0.9233513615358773
            ],
            [
              0.38395127905994014
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.1994744144495426,
              -0.07767416100418736
            ],
            [
              0.19437431140475148,
              -0.035010223865460106
            ],
            [
              0.4276880627077632,
              0.18072458315488474
            ],
            [
              -0.7699574285968472,
              -0.12690194895225154
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.4094232616109401,
              -0.17769424770597878
            ],
            [
              0.4713783178800387,
              -0.20990468050239078
            ],
            [
              0.17780123863601038,
              0.591617522790881
            ],
            [
              0.42584270186069423,
              0.5622156075709995
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.6089600866386314,
              -0.23430410586651843,
              -0.1591220975781343
            ],
            [
              -0.1347849520382673,
              -0.32863101106975096,
              -0.14247897267195353
            ],
            [
              0.15362014813155475,
              0.07286524013076871,
              -0.67459715563761
            ],
            [
              0.2906824307321507,
              -0.5776380354471639,
              0.04746946991163369
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.5946062559798287,
              -0.32519665141923154,
              -0.2167105033802307,
              -0.09908853132535939
            ],
            [
              0.2469623891583591,
              0.04073225079654819,
              -0.1075462843357404,
              -0.32643005342286163
            ],
            [
              0.10315556811452113,
              0.2135517045193598,
              -0.01954902806593423,
              -0.5304288873714568
            ],
            [
              0.19519256847354705,
              -0.31301433781848237,
              -0.17383278540866678,
              0.45815963284763644
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s1__r1s4"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        2
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.118033988749895
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0825317547305484
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.9722718241315028,
              0.4192627457812106
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.874065115183872,
              0.5584767016159877,
              0.09332028039623384
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.795495128834866,
              0.6278220957736402,
              0.15961210837824188,
              0.06307053884795598
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.3693063937629153
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.9185586535436918
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09882117688026186
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.3630921887069453,
              -0.956831930774679
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.536524771042177,
              -0.8666891473957818,
              -0.14482193082955253
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.6051536478449089,
              -0.7880407423977723,
              0.05571725243828125,
              -0.23605857174704778
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              1.1490485194281397
            ],
            [
              0.6123724356957945
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.29646353064078557
            ],
            [
              0.6846531968814576
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.5932357970803009
            ],
            [
              -0.7513009550107067
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.5078125,
              1.0746802985728476
            ],
            [
              -0.2706329386826371,
              0.2567449488305466
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.10389757515370494,
              0.019096570374918003,
              0.6351287547451673
            ],
            [
              -0.05537103967674547,
              0.1422901975819879,
              -1.16198427058981
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.1015625,
              -0.12023300826882884,
              -0.47720464878057883,
              0.9109060966773888
            ],
            [
              0.05412658773652741,
              0.14951259010043316,
              -0.9132109806562267,
              -0.6205373958858358
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.9805806756909201
            ],
            [
              0.7809515344996772
            ],
            [
              0.18714045988010697
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.2192645048267573
            ],
            [
              -0.5367538705478303
            ],
            [
              1.213530489934225
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.6369058317063351
            ],
            [
              1.0324068261538444
            ],
            [
              -0.4456880789132068
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.22534695471649932,
              -0.575569325170238
            ],
            [
              -0.8973512044619879,
              0.20590988999464177
            ],
            [
              -0.2150334683503381,
              -0.6329189193191431
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              -0.5615426159880138,
              0.8929990400224027,
              -0.20131773993453125
            ],
            [
              -0.447222322970833,
              0.4225288900395452,
              0.2541459822447701
            ],
            [
              -0.10716848292388624,
              -0.24945943704150642,
              1.0291221855253823
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.26001571698057613,
              0.10260503581456762,
              0.9335651148613311,
              -0.1855372547991573
            ],
            [
              -0.20708104718353568,
              0.1233278041674862,
              0.3699661723284618,
              -0.612805258293868
            ],
            [
              -0.04962310808084726,
              -0.048954548219154834,
              0.04043062115307727,
              -0.1814037937730422
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.8656692345718487
            ],
            [
              0.864099570117159
            ],
            [
              0.07941839876748429
            ],
            [
              0.21293285745913965
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.39430829259002803
            ],
            [
              -0.5952692326501471
            ],
            [
              -0.36676426515073773
            ],
            [
              0.9998779222360098
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.17353971028098408
            ],
            [
              0.056565849903229284
            ],
            [
              0.5413121473580563
            ],
            [
              0.42720552794239297
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.6546289600602059,
              -0.2822888912860428
            ],
            [
              0.8944517244379664,
              0.38570518722126335
            ],
            [
              -0.1474128818385969,
              -0.3876231571813694
            ],
            [
              -0.3952364520478137,
              -0.19640459186778764
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.02686450263411945,
              -0.6625139131897239,
              -0.11070467929346697
            ],
            [
              -0.9115439710333658,
              -0.011168982914827295,
              0.140413317878849
            ],
            [
              -0.08377895914912738,
              0.3020551448298981,
              -0.7495244509053858
            ],
            [
              -0.2246241858741685,
              -0.5375326874092304,
              -0.36882528603110004
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.535605512776532,
              0.7716163136543336,
              -0.27122512812867244,
              -0.10717429369232731
            ],
            [
              -0.5346343324439458,
              0.4578682423200655,
              -0.019289599922329852,
              0.2924314671202245
            ],
            [
              -0.049137627279532296,
              0.15768594528829913,
              -0.35100756143058215,
              0.10207591394021408
            ],
            [
              -0.1317454840159379,
              -0.31192922326782263,
              0.4671150630505927,
              0.9435334313804282
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.7824884252135749
            ],
            [
              0.8964042903221563
            ],
            [
              0.1734465675636902
            ],
            [
              0.19785049723477696
            ],
            [
              0.1304138857874408
            ],
            [
              0.04503410044591465
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.46315517039584775
            ],
            [
              -0.5947473449513041
            ],
            [
              -0.21342624276315478
            ],
            [
              0.8380922786738557
            ],
            [
              0.21235816090676338
            ],
            [
              0.4531468945617844
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.0498275628236938
            ],
            [
              -0.034156731601309664
            ],
            [
              -0.32610121973296685
            ],
            [
              -0.485430751652259
            ],
            [
              1.1609332708546176
            ],
            [
              0.2047535438693966
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.31326706704760743,
              -0.13508692469878894
            ],
            [
              0.05156987178191096,
              0.12725879918001257
            ],
            [
              0.8574169393903458,
              0.12955402072478162
            ],
            [
              0.7055119862311747,
              0.005829148358986727
            ],
            [
              -0.3342849683793039,
              -0.48381048467094234
            ],
            [
              -0.11543420206104112,
              0.7539860828958579
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            3
          ],
          "block": [
            [
              -0.6034816195714852,
              -0.38558960714644036,
              -0.06443121110094553
            ],
            [
              0.8098235501950795,
              0.44897925049530657,
              0.07502348697282428
            ],
            [
              -0.26661321713262104,
              -0.31994449346607334,
              -0.20188865893500932
            ],
            [
              -0.30412569311688914,
              0.0737961957928884,
              0.15337362247841563
            ],
            [
              -0.20046557355935044,
              -0.10653089061657782,
              0.1173274968778231
            ],
            [
              -0.06922412227125803,
              -0.4536268271003846,
              -0.5151088217994794
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            4
          ],
          "block": [
            [
              0.19935176993938655,
              -0.664650648813685,
              -0.1689750840345827,
              -0.0667703077806882
            ],
            [
              -0.8715486345108282,
              -0.1566017995999548,
              0.007399477733067646,
              0.18305991573107638
            ],
            [
              -0.16863721063449702,
              0.22051248900213372,
              0.08057624635924146,
              -0.7515755818888868
            ],
            [
              -0.19236446385178146,
              -0.4865402909744928,
              0.165186922034214,
              -0.13480142008873283
            ],
            [
              -0.1267977466266325,
              -0.08862901369988777,
              -0.8306643191276314,
              -0.16390632935257315
            ],
            [
              -0.043785386988670766,
              -0.28980238406315634,
              0.2661924531407989,
              -0.36534969147129337
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s2"
    },
    {
      "schema_version": "m45-phi21-leading-one-ward-numeric/1",
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        3
      ],
      "operator_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9128709291752769
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.8668451156610704,
              0.15691147861521196
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.8385254915624212,
              0.19764235376052372
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.8026804680163457,
              0.24664199032862463,
              0.09855814924535387,
              0.05951365516942666
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.76271276980969,
              0.315895696943708,
              0.10936165621982796,
              0.0764954678408503,
              0.028317632565158856
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.45643546458763845
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.25
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.1204179118106957,
              1.0742994546130136
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.17860862707794006,
              0.920151991520966
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.20794076970334432,
              0.5165818329571168,
              0.19794969049573746,
              0.6682379140255179
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              -0.22153673654955208,
              0.3985684075055224,
              -0.031494378979417044,
              0.6913218391751879,
              0.2559184011628264
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.4419417382415922
            ],
            [
              -1.0206207261596576
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.8875586835058664
            ],
            [
              0.5590169943749475
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.2764946790236823,
              -0.37446695069003205
            ],
            [
              0.3461948183793733,
              -0.6726178504375815
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.024705294220065465,
              0.36685490255855924
            ],
            [
              0.057054433073454806,
              0.12103072956898178
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.047937567741583594,
              -0.45694610842995204,
              0.841515127018624,
              0.2956296267330834
            ],
            [
              -0.11070707055959683,
              0.3960992117560365,
              0.6135804219875597,
              -0.488356594441703
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            5
          ],
          "block": [
            [
              0.09192943834602377,
              -0.4768072576624481,
              0.5877579548965761,
              0.2821899508982593,
              0.3889582360214223
            ],
            [
              -0.2123019439021117,
              0.44244623335184236,
              0.6402151422289541,
              -0.2859340422283296,
              0.01734093762706488
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.5883484054145521
            ],
            [
              -0.6729858845688462
            ],
            [
              -0.5614213796403209
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.17902871850985821
            ],
            [
              0.14783805475705547
            ],
            [
              -0.5125052564911257
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.8500115692343063,
              -0.15386436372416593
            ],
            [
              0.1306183839689136,
              -0.3134094207505323
            ],
            [
              0.5289841095314258,
              0.5624428523739282
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.27408063103344665,
              -0.3488476910321488
            ],
            [
              0.3385894918035976,
              -0.5256404815418954
            ],
            [
              0.28245968300193164,
              -0.4660347002790931
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.1404003650692718,
              0.7882343423843294,
              -0.2512749631128247,
              -0.15173064451706933
            ],
            [
              0.16059780737122364,
              -0.22535519005118623,
              -0.5299379543237334,
              0.7111238071237342
            ],
            [
              0.13397464144337373,
              -0.14783144444725155,
              -0.14806780447426174,
              0.15575243435346653
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            5
          ],
          "block": [
            [
              -0.04079462199153159,
              0.018718965903476832,
              0.36169745992372154,
              0.17126278072543338,
              -0.0944102591340163
            ],
            [
              0.04666317527839355,
              -0.02740275394378208,
              -0.016510859780581463,
              -0.073719009021918,
              0.5773750352698401
            ],
            [
              0.03892756868144061,
              -0.08975367026970281,
              0.32269062596633274,
              0.32785518705586114,
              -0.7688332932216364
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.6091746465505602
            ],
            [
              -0.5417351513663805
            ],
            [
              0.31162058579748425
            ],
            [
              -0.5441617468400236
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.08780491983578381
            ],
            [
              0.039201535122891075
            ],
            [
              -0.9430429361831179
            ],
            [
              -0.5313059222045023
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.36130425633209773,
              -0.06540128572773253
            ],
            [
              0.14936948586314922,
              -0.0791609773978977
            ],
            [
              0.9306633004843449,
              0.09210641717124055
            ],
            [
              -0.1863631872343571,
              0.04711893648800429
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.7796550330757372,
              -0.18376645362469193
            ],
            [
              -0.01187285627963408,
              -0.3757218804271064
            ],
            [
              -0.29614204553837914,
              -0.0578707104188745
            ],
            [
              0.5171326290929628,
              0.5732851077676087
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.31981450507040204,
              -0.355850638301763,
              -0.14219792936340586,
              -0.08586523386181755
            ],
            [
              0.31731583974786887,
              -0.12310997581999672,
              -0.11841585731697951,
              -0.549974741225364
            ],
            [
              -0.18252857990781665,
              0.7816587838642551,
              -0.2766089861095172,
              -0.36909193245397287
            ],
            [
              0.3187371932976714,
              -0.12666498294069162,
              -0.3101249821917225,
              -0.3997073910971022
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            5
          ],
          "block": [
            [
              -0.21119330998564398,
              0.7731818251883643,
              -0.213886381300408,
              -0.1496076355086765,
              -0.05538281117635716
            ],
            [
              0.18781287172814717,
              -0.1819660577416741,
              -0.5840781116148311,
              0.6281848501869617,
              -0.30123381978743946
            ],
            [
              -0.10803500005605335,
              0.3177225887524675,
              -0.09386071004131277,
              -0.19378747382272324,
              0.17398030883865973
            ],
            [
              0.1886541423440153,
              -0.05069487805743872,
              -0.44962276337402873,
              -0.17829297758908233,
              0.6061109141553863
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.5983735016339102
            ],
            [
              -0.46529194073867647
            ],
            [
              0.35310938305759376
            ],
            [
              -0.5007544486332822
            ],
            [
              -0.21083509288127822
            ],
            [
              -0.1628155939198453
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.21009145170400448
            ],
            [
              0.03205420224544883
            ],
            [
              -0.8565130640563343
            ],
            [
              -0.12706002697070767
            ],
            [
              -0.40168044100397793
            ],
            [
              -0.3510188957052669
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.11969934166900767,
              -0.021667308670508954
            ],
            [
              0.02597615134772754,
              0.06673505789010904
            ],
            [
              0.17026311192527557,
              -0.150931793684212
            ],
            [
              0.16558365314528284,
              -0.3053010429393456
            ],
            [
              -0.42597338276136526,
              -0.46055853088273463
            ],
            [
              -0.3019864404431711,
              0.9311297820141942
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.4245589061961938,
              -0.10006949386149065
            ],
            [
              0.160108595948825,
              -0.1982468676340499
            ],
            [
              0.6585126597908424,
              0.20472237382945593
            ],
            [
              -0.5784246338083752,
              0.2316679939253479
            ],
            [
              0.2946509998281376,
              0.4780072650302291
            ],
            [
              0.2275417098761097,
              -0.7442309061407096
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            4
          ],
          "block": [
            [
              -0.7019809018816651,
              -0.2156997382042328,
              -0.08619362405319218,
              -0.05204742234896115
            ],
            [
              -0.09084413673086808,
              -0.22352138818709114,
              -0.08468187252077244,
              -0.3513212233224664
            ],
            [
              -0.32939627591097825,
              -0.13137816951918846,
              -0.2976281320591332,
              0.16738509668265883
            ],
            [
              0.4671262176535107,
              0.2992769891681612,
              -0.3747474587443523,
              0.5439211987917225
            ],
            [
              0.1966764344381948,
              0.16681228576215912,
              0.29157521804551867,
              0.06620607620775426
            ],
            [
              0.15188169125679596,
              0.1726601531212476,
              0.7523208540069666,
              -0.1017934797286066
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            5
          ],
          "block": [
            [
              0.3797906726336979,
              -0.3925875066880661,
              -0.1359120125978495,
              -0.09506671120603474,
              -0.03519246660091591
            ],
            [
              0.2903597221834817,
              -0.006662010396936142,
              0.06396863758168908,
              -0.5608315777055218,
              -0.2076125945323295
            ],
            [
              -0.22035357457989396,
              0.6894434805735179,
              -0.08750979221923451,
              -0.2826886355598147,
              -0.17146858029228326
            ],
            [
              0.31248966478223034,
              -0.215480747210013,
              -0.06686384539919908,
              -0.37370358711495194,
              0.03512757074182227
            ],
            [
              0.13156905081646061,
              0.10708234946855835,
              -0.10559234802223724,
              0.052466598467122275,
              -0.8257747819075635
            ],
            [
              0.10160307213284858,
              0.10588637019674489,
              -0.12614503211008626,
              -0.4082052934550362,
              0.26492507408411453
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s3"
    }
  ],
  "phi22": [
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        1
      ],
      "in_label": [
        2,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.27386127875258304
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.15909902576697318,
              0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.11766968108291041,
              0.0974569933375634,
              0.06737056555683851
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.09618547050798319,
              0.0853974767073362,
              0.003554793782848718,
              0.06984197724659781
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.0828517156108491,
              0.07546363362309605,
              0.011393386545628775,
              0.049151724190145255,
              0.04071432832252875,
              0.026588132903268013
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            0,
            1
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            0,
            1
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            0,
            2
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            0,
            3
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            0,
            4
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            0,
            6
          ],
          "block": []
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.06338656910463875
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.4455509230155404
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.6674604765251755,
              -0.40627609806281106
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.09199035424828668,
              0.35875830059432146,
              -0.33736073173368397
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.05893638074109253,
              0.16923573270840314,
              0.03796385596544158,
              -0.12226557844183113
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.04142996730970582,
              0.1206176451001719,
              -0.017061120033477623,
              -0.11221273611845754,
              0.007329067258654381,
              -0.0037954191467256893
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.06338656910463875
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.21409589807240254
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.25884169570897964,
              -0.19925643026010478
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.7864760917263428,
              -0.24092111327394944,
              -0.16654517136219843
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.09145300459824703,
              0.3139378978745207,
              -0.011792070179259009,
              -0.23168193359731146
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.06477079396306121,
              0.13487120969185945,
              0.1206934071662467,
              0.08529152447877844,
              -0.1694686974652297,
              -0.11067003771878481
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.060133779430295485
            ],
            [
              0.0066661605856580975
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.12991669721127347
            ],
            [
              -0.09553990406342265
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.16051678713110618,
              -0.12356588034613068
            ],
            [
              0.16579154825755418,
              0.09706977678687793
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.18161534796207235,
              -0.15041840509338758,
              -0.10398199938508919
            ],
            [
              -0.020133061414154295,
              -0.38742543795086376,
              0.23114622750271063
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.8421069539562259,
              -0.1774522124196973,
              -0.007386705623915696,
              -0.1451285665576375
            ],
            [
              -0.013037485112403704,
              0.11049534112280487,
              0.7118471994025449,
              -0.07208248580889216
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.08359002284295775,
              0.2878330863505673,
              -0.029764978984231596,
              -0.1284078295508828,
              -0.1063653130720927,
              -0.06946092927913153
            ],
            [
              -0.009266414333326511,
              0.08364392318270376,
              -0.18582137999232015,
              -0.21922618522927942,
              0.32901817705006065,
              -0.2242518853223539
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.056694670951384085
            ],
            [
              0.009427374709194657
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.08798335881615016
            ],
            [
              -0.10068992283245257
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.11124749194604665,
              -0.08563835922896101
            ],
            [
              0.07798530758827124,
              0.03842632698682674
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.1267536331490483,
              -0.10498055121450338,
              -0.07257148887501859
            ],
            [
              0.12293947860539216,
              -0.04510584260764314,
              0.13835752606080529
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.13996555908602357,
              -0.12426726727802342,
              -0.005172805171344938,
              -0.1016314765771412
            ],
            [
              -0.02327392944951303,
              -0.39237121868683683,
              -0.01998501753524016,
              0.130619475388989
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              0.874558501553341,
              -0.13833447669151727,
              -0.020885532406318647,
              -0.09010138682546222,
              -0.07463456279449378,
              -0.048739442759252495
            ],
            [
              -0.016576129573039267,
              0.12041027856576617,
              0.7169777207608442,
              -0.20301506765636823,
              0.03509136832002142,
              0.03077559451033588
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s1__r2s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        2
      ],
      "in_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.4008918628686366
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.2846520432287211
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.22430015382565208,
              0.05315947671278429
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.18425768059199826,
              0.06343733929227735,
              0.03547833432303244
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.15566235649883126,
              0.0701619931003226,
              0.03774603992562879,
              0.020213898846471883
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.6708203932499369
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9263021722341551
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.27195965430818697
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.18390181014986642,
              -0.05716425669560016
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.12994246666450943,
              0.04822906900954519,
              -0.09113440326124769
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.09447658003878091,
              0.07285493988515937,
              -0.04484560750115197,
              -0.07608871724339582
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.30310889132455354
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.5844239379814231
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.929663752697908
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.23417872216118074,
              0.17729047934915176
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.1732786434655177,
              -0.054388963901848886,
              0.11652563628817045
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.13256076255525528,
              -0.01059484550822363,
              -0.01656590539054368,
              0.08997730807122206
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.15909902576697318
            ],
            [
              -0.16211492836873476
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.3472548595772275
            ],
            [
              0.2039358814676809
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.4478466428515378
            ],
            [
              -0.4049016342599018
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9071276805841544,
              -0.12122590035910047
            ],
            [
              0.2060536190997367,
              0.717672752379357
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.15108612081861741,
              0.3702943104144794,
              -0.10599245156670814
            ],
            [
              0.15395012971289135,
              -0.35299423008898,
              0.47054173518420617
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.11675272368990365,
              0.07894892541818319,
              0.0975774230886597,
              -0.07468293635622181
            ],
            [
              0.11896590407514912,
              -0.20444135253371362,
              0.13353157037394747,
              0.16281988164009698
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.09042052915695227
            ],
            [
              -0.16028688983606304
            ],
            [
              -0.050019670292381344
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.22957607771022362
            ],
            [
              0.057764390925170495
            ],
            [
              0.07039983022752119
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.30028119770073386
            ],
            [
              0.05024217804501511
            ],
            [
              -0.020420324053356104
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.3447827561813213,
              -0.08171403623930283
            ],
            [
              -0.5161301198733231,
              0.1047520294303914
            ],
            [
              0.08850875573368411,
              -0.9704918600775508
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.9038061264474564,
              -0.12810484391227606,
              -0.0716446580424741
            ],
            [
              0.21279690883820437,
              0.7806337019588085,
              0.16809917415363967
            ],
            [
              0.06640612485657019,
              -0.174123490411899,
              0.668238562394645
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.0931635760751192,
              0.3969780496585883,
              -0.09442680100111621,
              -0.05056778956397229
            ],
            [
              0.16514944110939375,
              -0.18821905318161763,
              0.27271657665813026,
              0.16632125886627364
            ],
            [
              0.05153709452913934,
              -0.10317262797964066,
              0.023642041281066603,
              0.24973969478914013
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.053033008588991064
            ],
            [
              -0.14649182234718272
            ],
            [
              -0.04346709971684916
            ],
            [
              -0.04623827344021349
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.16299717898522925
            ],
            [
              0.01817752224345678
            ],
            [
              -0.057738338562786796
            ],
            [
              0.098513672818584
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.21637534429905758
            ],
            [
              -0.004693416061614866
            ],
            [
              0.200701790728984
            ],
            [
              -0.0959596064155916
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.24980155167130427,
              -0.059203346687002556
            ],
            [
              -0.01460361701629919,
              0.06529308869479848
            ],
            [
              -0.15104675499659706,
              -0.13439489254957837
            ],
            [
              0.10486487976886585,
              -0.1914093668793943
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.2703514500220368,
              -0.09307821854755235,
              -0.05205546437891583
            ],
            [
              -0.562882204179582,
              -0.006637893884130177,
              0.1137330274726906
            ],
            [
              0.07413595021270437,
              -0.4780737077673099,
              -0.2377686464777703
            ],
            [
              0.07886236624976185,
              -0.27591979609884953,
              -0.7581181504473246
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.9089939890424934,
              -0.1277509543397148,
              -0.06872798804545198,
              -0.036805466242539935
            ],
            [
              0.1943706641482066,
              0.8172797513722059,
              0.08909556163852722,
              0.1157388104420672
            ],
            [
              0.05767372475261434,
              0.01987094173520796,
              0.6730533170577517,
              -0.2818701058447172
            ],
            [
              0.061350618578153826,
              -0.16856501575985025,
              0.26919993656330704,
              0.6259199042837957
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s2__r2s1"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        2
      ],
      "in_label": [
        2,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09128709291752768
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.017677669529663688,
              -0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.03922322702763681,
              -0.07356059615287282,
              -0.08119016874798488
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.04488655290372549,
              -0.05425497906917435,
              0.01004245287775726,
              -0.08143134849702346
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              0.046028730894916166,
              -0.04257416879502124,
              0.008594237030704567,
              -0.056360328483293004,
              -0.04402426418485066,
              -0.03310340749674359
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.22360679774997896
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.7960841664045328
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.31227491894162746,
              0.3377622437948524
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.16664102366833555,
              0.1032949427638973,
              0.07455004282991154
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.1046709285784438,
              0.05531905288601892,
              -0.11157578507409222,
              0.037397143484656226
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.07204635983935409,
              0.040761976056613164,
              -0.10631885716526769,
              0.04268319371838255,
              -0.020069310408381422,
              0.016113667819724304
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.15877132402714708
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.0909154827298409
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.7784784588782788,
              0.263397275991989
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.24287342382401578,
              0.05032223581910935,
              0.2683603241030962
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.15576924394821132,
              0.025894813034542004,
              0.21859164522871394,
              0.1271475870428244
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.10962063821212636,
              0.00498960018559298,
              0.10767285898297238,
              0.05850287114666227,
              0.05553140205776501,
              0.005383616657768075
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.12374368670764582
            ],
            [
              0.03913118960624632
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.05325352101035198
            ],
            [
              0.01684024198163435
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.0228125,
              0.15804963619066006
            ],
            [
              0.30901382010457884,
              -0.3608122347565282
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.8230364161491837,
              0.14694292973909553,
              0.16218358585684908
            ],
            [
              -0.09055624049345076,
              0.6876750566709963,
              -0.2635228133141782
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.18488308811397328,
              -0.019814438131796515,
              -0.02716165597575258,
              0.22024601961704426
            ],
            [
              -0.05846516592857597,
              0.009555925301316886,
              -0.4408098103289543,
              0.07230122546047964
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.13100259167445402,
              0.0051463063402713855,
              0.12938234239042734,
              -0.05024131526010729,
              0.150201553954455,
              0.11294188192041235
            ],
            [
              -0.0414266569076286,
              0.001627404957222309,
              -0.08782750191252,
              0.07466750419459553,
              0.03988582597954437,
              -0.06486405472487711
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.10247659971121258
            ],
            [
              0.04516731280222733
            ],
            [
              0.011236718890787542
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.03466775443657144
            ],
            [
              0.036364475518899014
            ],
            [
              -0.06337564965786283
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.015238311022543392,
              0.10557411565032802
            ],
            [
              0.11732836754976667,
              -0.18313663745862313
            ],
            [
              0.09148459724760133,
              0.10890825790004226
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              -0.05272589615382192,
              0.09888396870142194,
              0.10914003590528762
            ],
            [
              0.279600637655573,
              -0.1412274199888258,
              -0.1257681176339823
            ],
            [
              -0.03481848971182851,
              0.15822619229543994,
              -0.4300176349920257
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.8580792719062125,
              0.09909643112004911,
              -0.018342486845459506,
              0.14873392554551404
            ],
            [
              -0.09065396533827146,
              0.7309204556172832,
              0.1433588958981699,
              -0.13804581424440113
            ],
            [
              -0.02255288308387302,
              0.08105175765319833,
              0.19296703786972472,
              0.08531850946098143
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            6
          ],
          "block": [
            [
              -0.1462229027651369,
              -0.04755611981572148,
              -0.019841837412423374,
              0.13012120450959855,
              0.10164047012393929,
              0.07642707863431308
            ],
            [
              -0.06444881667282693,
              -0.01431254266398935,
              -0.34009399494669107,
              0.24508400375874162,
              -0.03205779161261909,
              -0.07400708388806093
            ],
            [
              -0.016033569208942302,
              0.0601058940049857,
              -0.10783528450225333,
              -0.17364640228410577,
              -0.25439155365825633,
              0.626892719437492
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.08838834764831845
            ],
            [
              0.04534270691698512
            ],
            [
              0.014967271765925725
            ],
            [
              0.008664533595333965
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.024206145913796356
            ],
            [
              0.042028839594547854
            ],
            [
              -0.02962695320054128
            ],
            [
              -0.05915278813319597
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.0109375,
              0.07577722283113839
            ],
            [
              0.08157347176392848,
              -0.11661982027833787
            ],
            [
              -0.0146710655066431,
              0.07759054791064897
            ],
            [
              0.05876402830587818,
              0.01745867801682984
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              -0.0381356384904845,
              0.07152089500575447,
              0.0789389134701478
            ],
            [
              0.10985579167879705,
              -0.08935234350753185,
              -0.07661612740366434
            ],
            [
              0.14766899996160524,
              -0.007010195484461626,
              -0.14457411280250942
            ],
            [
              -0.03364524586153866,
              0.1686441431876982,
              -0.021337593338934157
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.05951172364183689,
              0.07193261927427634,
              -0.01331453724301597,
              0.10796373510639425
            ],
            [
              0.2534256362323842,
              -0.08003950905548332,
              0.10293811155061629,
              -0.08045001256102999
            ],
            [
              -0.03771841281809216,
              0.1179458061514683,
              -0.3647314750177451,
              -0.18872107040975147
            ],
            [
              -0.021835138703704925,
              0.09887514649983374,
              0.2677015747462589,
              -0.3381613947699771
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            6
          ],
          "block": [
            [
              0.8828435525887118,
              0.07149814821355803,
              -0.014432977798397377,
              0.0946503298435398,
              0.0739334073869079,
              0.05559315431315634
            ],
            [
              -0.08139562293442953,
              0.7428982054956212,
              0.13203116546095792,
              -0.09245225308082791,
              -0.009108375320468107,
              -0.043719398697612884
            ],
            [
              -0.026868056449450003,
              0.04234797425063166,
              0.5451993855434131,
              0.3345556902751537,
              -0.19189937501579402,
              -0.03087823220254858
            ],
            [
              -0.015553881922393913,
              0.07411667068840277,
              -0.11717118233473632,
              -0.13061523278425632,
              0.39716049787314106,
              -0.14395446338839413
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s2__r2s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        3
      ],
      "in_label": [
        2,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.1336306209562122
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.06038073644245599
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.024922239313961342,
              -0.07826998330073265
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.00472455591261534,
              -0.058362352148895166,
              -0.06115307507620081
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.0074124931666110115,
              -0.0508099529502027,
              -0.049128159969588345,
              -0.04326833390797985
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.18257418583505536
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9515025711248198
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.13701212146584488
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.09555330859059091,
              0.17104199732739397
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.06986913788341337,
              0.06346947273910679,
              0.061866361053031435
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.05277986629117476,
              0.04047316551012256,
              -0.014213125911583581,
              0.0745610414782836
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.14321788867443772
            ],
            [
              -0.09414688716912718
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.06144400100693525
            ],
            [
              0.3480717601536359
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.9380372040408487
            ],
            [
              0.1356197070904472
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.14634173031896902,
              0.06466245157815108
            ],
            [
              0.09620040136043366,
              -0.7390755564698128
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.10893918855938516,
              0.10385365495033654,
              0.10649626934365711
            ],
            [
              0.0716131594211059,
              -0.27481132150800713,
              -0.03571051424656637
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.08386652806972238,
              0.04968494191038711,
              0.13408197396050428,
              -0.03937032903109959
            ],
            [
              0.0551311894661094,
              -0.16548147578373928,
              0.0694107075729606,
              -0.11319899268699947
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.12298373876248843
            ],
            [
              -0.08696263565463043
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.04332703708837177
            ],
            [
              0.1383940092117946
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.046580323769806496
            ],
            [
              0.29438957254649345
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9275895848316748,
              0.0953842667757253
            ],
            [
              0.13220552064660912,
              0.2782243767869624
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.1400314955803311,
              -0.020795239755292134,
              0.10187311251313219
            ],
            [
              0.09901722010454617,
              -0.2677494700098354,
              -0.6256239953752082
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.1084823186585651,
              0.06199752605129499,
              0.0720119556814823,
              0.09142963441737496
            ],
            [
              0.07670858316231131,
              -0.1587127053886775,
              -0.25995019929083574,
              0.1021824811980655
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.1084703335157224
            ],
            [
              -0.028263087793150565
            ],
            [
              -0.036599032916090915
            ],
            [
              -0.06617918454840245
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.03188890765067352
            ],
            [
              0.08934003315922136
            ],
            [
              -0.05533885881296443
            ],
            [
              0.09028071568918196
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.03536740054712593
            ],
            [
              0.002627059729977777
            ],
            [
              0.25591204207863005
            ],
            [
              0.009252693339297539
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.0232485830489587,
              0.07301375225894423
            ],
            [
              0.23713207350295495,
              -0.24731305773695575
            ],
            [
              0.07388251841654367,
              -0.13480130875516266
            ],
            [
              0.13359601146836597,
              0.44179919013514335
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.9244008817902247,
              0.07470088886776181,
              0.07827287449852464
            ],
            [
              0.0428633028719486,
              0.7617157619182613,
              -0.19047885420592883
            ],
            [
              0.05550545093247038,
              0.015907369040031417,
              0.3680244310210475
            ],
            [
              0.1003661897057195,
              -0.26521103544518293,
              0.2588108807990191
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.12784166134848424,
              -0.05468542918057664,
              0.07993421845372514,
              0.07039995914502321
            ],
            [
              0.03331049127631485,
              -0.11896336281399823,
              -0.16230196943519612,
              -0.23505082502195293
            ],
            [
              0.04313512294182017,
              0.019936096382241666,
              -0.599829791235613,
              0.14567421910741146
            ],
            [
              0.07799788776467063,
              -0.15758853647445697,
              -0.018942862283571053,
              -0.64629642318839
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.0970725343394151
            ],
            [
              -0.008687870430444356
            ],
            [
              -0.01499780418683783
            ],
            [
              -0.06446181280387046
            ],
            [
              -0.03754238454958501
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.02409060279148579
            ],
            [
              0.07792684891061057
            ],
            [
              -0.08184892119423127
            ],
            [
              0.05522047402301293
            ],
            [
              0.026571061843287776
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.027631895241104702
            ],
            [
              0.0062750781351086785
            ],
            [
              0.11002066294525975
            ],
            [
              0.05684805757323368
            ],
            [
              0.00798844834822975
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            5,
            2
          ],
          "block": [
            [
              0.01831729162512008,
              0.057526697001486896
            ],
            [
              0.037422814779632836,
              -0.15012765697520308
            ],
            [
              0.20633916199867122,
              -0.04893346324715834
            ],
            [
              -0.0002602517128492354,
              0.20315620811860535
            ],
            [
              0.09449966950831375,
              -0.05318659343353659
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            5,
            3
          ],
          "block": [
            [
              0.004782799567543752,
              0.059081834945213484,
              0.061906961508794184
            ],
            [
              0.2214343376311675,
              -0.11181359690719181,
              -0.11296384317610388
            ],
            [
              0.028414043743315884,
              -0.0977728324606446,
              -0.19783427749996288
            ],
            [
              0.12212592896699222,
              0.34411396358497937,
              -0.017499128343521003
            ],
            [
              0.07112580905386567,
              -0.14362679685190535,
              0.5211697341133821
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            5,
            4
          ],
          "block": [
            [
              0.9258546176558486,
              0.06552847627663763,
              0.06335950494260761,
              0.05580221644364624
            ],
            [
              0.012815357259416061,
              0.8380273018533089,
              -0.04068154385620116,
              -0.1439314709116168
            ],
            [
              0.022123053088771983,
              0.09225588768819694,
              0.41441097926642206,
              0.0642943092382662
            ],
            [
              0.09508672663629356,
              -0.15497407211802164,
              0.19515738237001987,
              0.1850510285667641
            ],
            [
              0.055378251117484255,
              -0.08268321018827335,
              -0.06436782889938367,
              0.2347400433376644
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s3__r2s1"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        3
      ],
      "in_label": [
        2,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -1.9170289512680814
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.6894291116568838,
              -0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.3530090432487313,
              -0.3297990719887116,
              0.1836855590823204
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.21160803511756304,
              -0.32797379239113506,
              -0.07737758658097438,
              0.15326797883571713
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.1380861926847485,
              -0.30211722989835926,
              -0.08839803757328416,
              0.08915092772573652,
              0.04867135140054212,
              0.09478741314083183
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.5477225575051661
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.95
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -1.1522125454967065,
              -1.4087228258248674
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.6230199404143066,
              0.11267230946551055,
              -0.5869367891261446
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.3968782376577428,
              -0.014418515845199938,
              0.19623569513643083,
              -0.2240296776358887
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.2773207162492859,
              -0.042311546963992454,
              0.009885830685187853,
              -0.24286259268597218,
              0.14294477482127596,
              -0.1144071803238607
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.38442696433664864
            ],
            [
              0.16656756960691732
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.41905433310122103
            ],
            [
              -0.16064908767443833
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9928490859785334,
              0.10062729387560451
            ],
            [
              -0.5859607635241972,
              1.7653631582254061
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.7388448387883587,
              -1.6447890096653226,
              -0.26168599752007543
            ],
            [
              -0.3201325623085569,
              0.31862413650136523,
              -1.4317762095467776
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.47576157793670076,
              -0.05416355547808814,
              -0.34389473583781244,
              -0.4340431417439556
            ],
            [
              -0.2061417566949619,
              0.16884309554904442,
              0.3301302673360853,
              -0.36533179082450523
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.33619902051382156,
              -0.08656134131817178,
              0.17396825230704696,
              0.1346085233244028,
              -0.4657299314972314,
              -0.036114110135954496
            ],
            [
              -0.14567098290788327,
              0.10839787470283808,
              0.1515168372046475,
              -0.27636990125206434,
              -0.044791736186143565,
              0.04963097995551179
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.3018691769624716
            ],
            [
              0.1818309654596818
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.2786294582415865
            ],
            [
              -0.08876760388790496
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.40852674522300253,
              0.07257323886943451
            ],
            [
              -0.2259826199760725,
              0.3843935971110861
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.9371364936295608,
              0.34291571190564424,
              -0.19099102941580187
            ],
            [
              -0.49210780948268457,
              0.8594465133081013,
              1.4636198166508736
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.5284448044874721,
              -1.7244453937464619,
              0.11505932644740628,
              -0.22790721693469063
            ],
            [
              -0.31830884477501814,
              0.20560108524252763,
              -0.17453329344258742,
              -1.4591911240081088
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.3751556880206367,
              -0.10012060020588147,
              -0.4859771908951829,
              -0.32582564756937216,
              -0.09414006949945888,
              -0.18333770080303216
            ],
            [
              -0.22597511159267525,
              0.12654390907603133,
              0.23380691537645476,
              -0.16028152254474134,
              -0.2713223829176943,
              -0.3419776712747475
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.24731236041584706
            ],
            [
              0.1309773183570488
            ],
            [
              0.09361243188781672
            ],
            [
              0.09550687688045596
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.19130550812707678
            ],
            [
              0.0667389479661283
            ],
            [
              0.0011166859132246488
            ],
            [
              -0.1385744133476668
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.3081043353887061,
              0.05473357568466467
            ],
            [
              -0.2251837300176985,
              0.1577487447240131
            ],
            [
              -0.06480552025054497,
              -0.15158617732122462
            ],
            [
              0.03716600537793905,
              0.28268292197867234
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.28029018335647354,
              0.26186140022871224,
              -0.14584685582358656
            ],
            [
              0.3930058765860305,
              -0.4276686096603591,
              0.5891860594011975
            ],
            [
              -0.326788568500507,
              0.5107941917815766,
              0.3209357064985455
            ],
            [
              -0.33340182439785865,
              0.22014721442315735,
              -0.12320595510860763
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.9180999436988426,
              0.37425348830627014,
              0.08829617599480136,
              -0.17489530278233648
            ],
            [
              -0.2964756394794976,
              0.7523079485825099,
              -0.34933273828883127,
              0.49847179817480425
            ],
            [
              -0.21189779998024946,
              0.0792666549312398,
              1.3416871413801668,
              0.9853406021780181
            ],
            [
              -0.21618599886610812,
              0.2676762661713781,
              -1.0706031461669376,
              1.1331337572787514
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            6
          ],
          "block": [
            [
              -0.39842159295986396,
              -1.7549204289383304,
              0.1315551065549742,
              -0.13267556744923276,
              -0.0724333367057464,
              -0.14106385818208633
            ],
            [
              -0.21100519089980266,
              -0.010938391122088505,
              -0.5295290089228945,
              -1.4071553696309722,
              -0.14276293676113275,
              0.3819810330922632
            ],
            [
              -0.1508101502524045,
              0.04016360600847482,
              0.16586783858499035,
              0.19357620834285053,
              -1.4882578907978656,
              -0.057932033239597516
            ],
            [
              -0.15386211170905392,
              0.18488416782544626,
              -0.049661223054174024,
              -0.398430709490337,
              -0.11221208969786574,
              -1.306413457294844
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.20801257358446093
            ],
            [
              0.12428973819880598
            ],
            [
              0.07681733443758718
            ],
            [
              0.10472940366836651
            ],
            [
              0.0548319982885684
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            5,
            1
          ],
          "block": [
            [
              0.13292204192973125
            ],
            [
              0.10551339892501525
            ],
            [
              0.05748872487621309
            ],
            [
              -0.10145100612595015
            ],
            [
              -0.07682391219197689
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            5,
            2
          ],
          "block": [
            [
              0.2390165396996618,
              0.04246038878042234
            ],
            [
              -0.10850675729180799,
              0.0972621683034553
            ],
            [
              -0.052000455626469946,
              -0.158157682442152
            ],
            [
              -0.08660720779668007,
              0.22811087415276157
            ],
            [
              0.10502148698120596,
              -0.054548763219703415
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            5,
            3
          ],
          "block": [
            [
              0.22029095875427057,
              0.2058070611904164,
              -0.11462671762504205
            ],
            [
              0.06725614337555087,
              -0.23829506295537853,
              0.3599273022174899
            ],
            [
              -0.12369932245718586,
              0.06162596423085213,
              0.03341348619567029
            ],
            [
              0.0047774034720875205,
              0.10904137183282497,
              -0.01914570692979104
            ],
            [
              -0.2344249829804147,
              0.22600285566795655,
              0.16586681206788118
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            5,
            4
          ],
          "block": [
            [
              0.1907409052291395,
              0.29563158136865464,
              0.06974721399733937,
              -0.1381538891447269
            ],
            [
              0.489503766033857,
              -0.26104238462156226,
              -0.21532887740101186,
              0.29970556860095143
            ],
            [
              -0.21328747069793114,
              0.29702581887940893,
              0.3527600480801488,
              0.5187231935357891
            ],
            [
              -0.2907868358056261,
              0.0701677275654492,
              0.13159524625828345,
              0.23064837892321696
            ],
            [
              -0.15224399953351703,
              0.19051560952965718,
              -0.5157339160148016,
              -0.1173971257028247
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            5,
            6
          ],
          "block": [
            [
              0.9159657398812715,
              0.35611703425374036,
              0.10419811867413002,
              -0.10508557884414543,
              -0.057370767366409066,
              -0.11172951792141522
            ],
            [
              -0.2459986532397542,
              0.7786000372438716,
              -0.10686176995402705,
              0.36552944025946443,
              -0.10539323603476328,
              0.22947551868580632
            ],
            [
              -0.1520395898403765,
              -0.034916095305515524,
              1.1707070074181392,
              -0.08422254875998528,
              1.0606858631459677,
              0.1489191673005685
            ],
            [
              -0.2072841461441604,
              0.19190277152235308,
              -0.6932920501428389,
              1.4045354342566634,
              0.5519216687553649,
              -0.07433527731487441
            ],
            [
              -0.1085254336271658,
              0.13204848748595674,
              -0.1607926480903408,
              -0.10727775154082393,
              0.30193127112467966,
              1.4657050838433865
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s3__r2s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        1,
        4
      ],
      "in_label": [
        2,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -5.203364296299078
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -1.9622213177926693,
              5.021453972705515
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -1.0590271297461937,
              1.7241394522954163,
              0.2170829334609241
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.6732982935558823,
              0.9624148989838225,
              -0.7381386643264436,
              0.1152676535045476
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.46949305512814493,
              0.6194182542620758,
              -0.611569545383808,
              0.4227934967424364,
              0.0687648177619233,
              -0.4772395262393341
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.8660254037844386
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -1.3439680055715613
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -2.9240783804474186,
              -4.136574669941303
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -1.59651061814388,
              1.9569135034127572,
              4.596259606537652
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -1.0273550848634259,
              1.0947117122118413,
              1.2106470159665446,
              1.0177531407172442
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            6
          ],
          "block": [
            [
              -0.7254893147129817,
              0.7311727099060296,
              0.4830707083792439,
              0.28005727445671375,
              -0.32821932553651106,
              1.0910444837715982
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.610138263664394
            ],
            [
              0.46846476963488837
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -1.1098795223508984
            ],
            [
              0.26334105650773926
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.6407480136838991,
              -0.9216252414240407
            ],
            [
              -2.2442500190357033,
              -0.7076247829801652
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -1.6034166394750955,
              -4.777851129916509,
              -0.12598959901531304
            ],
            [
              -1.2311049009271997,
              0.37922219602626694,
              -4.578890708639912
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -1.0367937020568778,
              1.405972172888917,
              -3.725001242422103,
              3.213272102558806
            ],
            [
              -0.796051242346174,
              0.06355772124184719,
              3.1769964428884445,
              3.655974516178274
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.7357979166087747,
              0.9762627331050154,
              -0.4893273902221983,
              -0.4743141630919727,
              1.2243699629096978,
              0.8215966344645705
            ],
            [
              -0.564946376960157,
              -0.02904688232838306,
              1.7793180998806621,
              1.3054165823068618,
              1.1860944666936815,
              -1.283340972740833
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.4883867674450083
            ],
            [
              0.5001272462518304
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.9277594948522282
            ],
            [
              0.23994705651898857
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.2585950753800569,
              -0.6617618801787334
            ],
            [
              -0.9334988358504896,
              -0.25191952563902237
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.8632409881940413,
              -0.7618519514708736,
              -0.09592324812708335
            ],
            [
              -1.7066445934524852,
              -0.7437608410507746,
              -1.0545304143591925
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -1.0804413533811352,
              -4.886981947369357,
              0.5550511770010648,
              -0.08667673140551677
            ],
            [
              -1.1064144133756684,
              0.11015895163751306,
              -0.4676549581206627,
              -4.605988490096253
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            6
          ],
          "block": [
            [
              -0.7688099497246588,
              1.1382189974153327,
              -3.1228832281843952,
              3.91160409912822,
              -0.07303149694150222,
              0.5068510051401768
            ],
            [
              -0.7872916071381811,
              -0.024232278063020352,
              1.6198378491383707,
              1.0877737912880892,
              3.521682482365421,
              2.709834691800165
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.4095754095756144
            ],
            [
              0.3683442239443045
            ],
            [
              0.33658684270060135
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.8095142099113437
            ],
            [
              0.14305808083254729
            ],
            [
              0.15820098695452947
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.1931318263356664,
              -0.49423710150088895
            ],
            [
              -0.8654899836117298,
              -0.32567711982079245
            ],
            [
              0.07415201542229229,
              0.12370576475342421
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.37322800942899836,
              -0.60763045410597,
              -0.07650552933053376
            ],
            [
              0.24073512531673466,
              0.3952935424047959,
              -0.6531940900911033
            ],
            [
              -1.4126163695964447,
              -0.8592706956325397,
              -0.06353040973253324
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.9034429738293469,
              -0.5836330387495952,
              0.4476261871405745,
              -0.0699012566777869
            ],
            [
              -1.0038319371877908,
              -1.2283729510228716,
              -1.1801710457716585,
              -0.46961973013861
            ],
            [
              -0.917284975238693,
              0.08289674123827272,
              0.7592145485447731,
              -1.2768646288277958
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            6
          ],
          "block": [
            [
              -0.7955643722200092,
              -4.911669600337811,
              0.5262102522973785,
              -0.3637824582172509,
              -0.05916702748985992,
              0.4106292299939143
            ],
            [
              -0.7154764041785492,
              0.009787032348768088,
              -1.3856995475092742,
              -4.237247713216564,
              0.37193784530465474,
              -1.486908839737027
            ],
            [
              -0.6537904716693763,
              -0.026822675273288066,
              0.4860323373369008,
              0.12817296769779624,
              -4.386804687597131,
              -1.6362154241381983
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.35178118198675723
            ],
            [
              0.3098118873860289
            ],
            [
              0.3311632034696457
            ],
            [
              0.18527176323402555
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.7210846470296106
            ],
            [
              0.06498965183087133
            ],
            [
              0.12038381068021418
            ],
            [
              0.15855168452862406
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.14642144671057647,
              -0.3747021544446396
            ],
            [
              -0.6453842211927232,
              -0.3650620810189479
            ],
            [
              0.2055667222290888,
              0.08803390346856461
            ],
            [
              -0.37588439522374406,
              0.10652953425887086
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.30481021264758457,
              -0.496243484540576,
              -0.06248101984530255
            ],
            [
              -0.11175082387119784,
              0.2524571496225901,
              -0.4458351625353107
            ],
            [
              -0.7316034600390886,
              -0.3155245805496602,
              0.10853806312477965
            ],
            [
              0.09335611388918565,
              -0.2811115265751945,
              -0.3297554299414975
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.3373370444917419,
              -0.482190732852459,
              0.36982347620980244,
              -0.05775159380452962
            ],
            [
              0.5645971937667223,
              0.023698411046503647,
              -0.8242527035958395,
              -0.3457529808937124
            ],
            [
              -1.072387314202181,
              -0.7015187246611001,
              0.014462063484772261,
              -0.5565759718141308
            ],
            [
              -0.5999552078564498,
              0.18214656166805784,
              0.6567388458057962,
              -0.0983315400274276
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            6
          ],
          "block": [
            [
              0.9143106021033793,
              -0.4424023920335942,
              0.43679666834329467,
              -0.30196858585953595,
              -0.04911337316313191,
              0.34085515970591784
            ],
            [
              -0.7158644492253873,
              -1.339715849972632,
              -0.7381519915451028,
              0.09491000225131026,
              0.26829801539868364,
              -1.0591059741669209
            ],
            [
              -0.7651997031350949,
              0.01658669739917699,
              0.8863870070267877,
              -0.30853509768320764,
              -0.7798191644294397,
              -1.3076208563776424
            ],
            [
              -0.4280967714427444,
              -0.13696379652304963,
              -1.4285795311271088,
              -1.5302777167478552,
              -1.0069822383502172,
              2.0930502409967877
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r1s4__r2s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        1
      ],
      "in_label": [
        1,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.6708203932499369
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.30310889132455354
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.15909902576697318,
              -0.16211492836873476
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.09042052915695227,
              -0.16028688983606304,
              -0.050019670292381344
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.053033008588991064,
              -0.14649182234718272,
              -0.04346709971684916,
              -0.04623827344021349
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.4008918628686366
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9263021722341551
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.5844239379814231
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.3472548595772275,
              0.2039358814676809
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.22957607771022362,
              0.057764390925170495,
              0.07039983022752119
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.16299717898522925,
              0.01817752224345678,
              -0.057738338562786796,
              0.098513672818584
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.2846520432287211
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.27195965430818697
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.929663752697908
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.4478466428515378,
              -0.4049016342599018
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.30028119770073386,
              0.05024217804501511,
              -0.020420324053356104
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.21637534429905758,
              -0.004693416061614866,
              0.200701790728984,
              -0.0959596064155916
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.22430015382565208
            ],
            [
              0.05315947671278429
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.18390181014986642
            ],
            [
              -0.05716425669560016
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.23417872216118074
            ],
            [
              0.17729047934915176
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9071276805841544,
              0.2060536190997367
            ],
            [
              -0.12122590035910047,
              0.717672752379357
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.3447827561813213,
              -0.5161301198733231,
              0.08850875573368411
            ],
            [
              -0.08171403623930283,
              0.1047520294303914,
              -0.9704918600775508
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.24980155167130427,
              -0.01460361701629919,
              -0.15104675499659706,
              0.10486487976886585
            ],
            [
              -0.059203346687002556,
              0.06529308869479848,
              -0.13439489254957837,
              -0.1914093668793943
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.18425768059199826
            ],
            [
              0.06343733929227735
            ],
            [
              0.03547833432303244
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.12994246666450943
            ],
            [
              0.04822906900954519
            ],
            [
              -0.09113440326124769
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.1732786434655177
            ],
            [
              -0.054388963901848886
            ],
            [
              0.11652563628817045
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.15108612081861741,
              0.15395012971289135
            ],
            [
              0.3702943104144794,
              -0.35299423008898
            ],
            [
              -0.10599245156670814,
              0.47054173518420617
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.9038061264474564,
              0.21279690883820437,
              0.06640612485657019
            ],
            [
              -0.12810484391227606,
              0.7806337019588085,
              -0.174123490411899
            ],
            [
              -0.0716446580424741,
              0.16809917415363967,
              0.668238562394645
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.2703514500220368,
              -0.562882204179582,
              0.07413595021270437,
              0.07886236624976185
            ],
            [
              -0.09307821854755235,
              -0.006637893884130177,
              -0.4780737077673099,
              -0.27591979609884953
            ],
            [
              -0.05205546437891583,
              0.1137330274726906,
              -0.2377686464777703,
              -0.7581181504473246
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.15566235649883126
            ],
            [
              0.0701619931003226
            ],
            [
              0.03774603992562879
            ],
            [
              0.020213898846471883
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.09447658003878091
            ],
            [
              0.07285493988515937
            ],
            [
              -0.04484560750115197
            ],
            [
              -0.07608871724339582
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.13256076255525528
            ],
            [
              -0.01059484550822363
            ],
            [
              -0.01656590539054368
            ],
            [
              0.08997730807122206
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.11675272368990365,
              0.11896590407514912
            ],
            [
              0.07894892541818319,
              -0.20444135253371362
            ],
            [
              0.0975774230886597,
              0.13353157037394747
            ],
            [
              -0.07468293635622181,
              0.16281988164009698
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.0931635760751192,
              0.16514944110939375,
              0.05153709452913934
            ],
            [
              0.3969780496585883,
              -0.18821905318161763,
              -0.10317262797964066
            ],
            [
              -0.09442680100111621,
              0.27271657665813026,
              0.023642041281066603
            ],
            [
              -0.05056778956397229,
              0.16632125886627364,
              0.24973969478914013
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.9089939890424934,
              0.1943706641482066,
              0.05767372475261434,
              0.061350618578153826
            ],
            [
              -0.1277509543397148,
              0.8172797513722059,
              0.01987094173520796,
              -0.16856501575985025
            ],
            [
              -0.06872798804545198,
              0.08909556163852722,
              0.6730533170577517,
              0.26919993656330704
            ],
            [
              -0.036805466242539935,
              0.1157388104420672,
              -0.2818701058447172,
              0.6259199042837957
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s1__r1s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        1
      ],
      "in_label": [
        1,
        3
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.18257418583505536
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.14321788867443772,
              -0.09414688716912718
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.12298373876248843,
              -0.08696263565463043
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.1084703335157224,
              -0.028263087793150565,
              -0.036599032916090915,
              -0.06617918454840245
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.0970725343394151,
              -0.008687870430444356,
              -0.01499780418683783,
              -0.06446181280387046,
              -0.03754238454958501
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.1336306209562122
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.9515025711248198
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.06144400100693525,
              0.3480717601536359
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.04332703708837177,
              0.1383940092117946
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.03188890765067352,
              0.08934003315922136,
              -0.05533885881296443,
              0.09028071568918196
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.02409060279148579,
              0.07792684891061057,
              -0.08184892119423127,
              0.05522047402301293,
              0.026571061843287776
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.06038073644245599
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.13701212146584488
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.9380372040408487,
              0.1356197070904472
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.046580323769806496,
              0.29438957254649345
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.03536740054712593,
              0.002627059729977777,
              0.25591204207863005,
              0.009252693339297539
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.027631895241104702,
              0.0062750781351086785,
              0.11002066294525975,
              0.05684805757323368,
              0.00798844834822975
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.024922239313961342
            ],
            [
              -0.07826998330073265
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.09555330859059091
            ],
            [
              0.17104199732739397
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.14634173031896902,
              0.09620040136043366
            ],
            [
              0.06466245157815108,
              -0.7390755564698128
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9275895848316748,
              0.13220552064660912
            ],
            [
              0.0953842667757253,
              0.2782243767869624
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.0232485830489587,
              0.23713207350295495,
              0.07388251841654367,
              0.13359601146836597
            ],
            [
              0.07301375225894423,
              -0.24731305773695575,
              -0.13480130875516266,
              0.44179919013514335
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            2,
            5
          ],
          "block": [
            [
              0.01831729162512008,
              0.037422814779632836,
              0.20633916199867122,
              -0.0002602517128492354,
              0.09449966950831375
            ],
            [
              0.057526697001486896,
              -0.15012765697520308,
              -0.04893346324715834,
              0.20315620811860535,
              -0.05318659343353659
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.00472455591261534
            ],
            [
              -0.058362352148895166
            ],
            [
              -0.06115307507620081
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.06986913788341337
            ],
            [
              0.06346947273910679
            ],
            [
              0.061866361053031435
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.10893918855938516,
              0.0716131594211059
            ],
            [
              0.10385365495033654,
              -0.27481132150800713
            ],
            [
              0.10649626934365711,
              -0.03571051424656637
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.1400314955803311,
              0.09901722010454617
            ],
            [
              -0.020795239755292134,
              -0.2677494700098354
            ],
            [
              0.10187311251313219,
              -0.6256239953752082
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.9244008817902247,
              0.0428633028719486,
              0.05550545093247038,
              0.1003661897057195
            ],
            [
              0.07470088886776181,
              0.7617157619182613,
              0.015907369040031417,
              -0.26521103544518293
            ],
            [
              0.07827287449852464,
              -0.19047885420592883,
              0.3680244310210475,
              0.2588108807990191
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            3,
            5
          ],
          "block": [
            [
              0.004782799567543752,
              0.2214343376311675,
              0.028414043743315884,
              0.12212592896699222,
              0.07112580905386567
            ],
            [
              0.059081834945213484,
              -0.11181359690719181,
              -0.0977728324606446,
              0.34411396358497937,
              -0.14362679685190535
            ],
            [
              0.061906961508794184,
              -0.11296384317610388,
              -0.19783427749996288,
              -0.017499128343521003,
              0.5211697341133821
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.0074124931666110115
            ],
            [
              -0.0508099529502027
            ],
            [
              -0.049128159969588345
            ],
            [
              -0.04326833390797985
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.05277986629117476
            ],
            [
              0.04047316551012256
            ],
            [
              -0.014213125911583581
            ],
            [
              0.0745610414782836
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.08386652806972238,
              0.0551311894661094
            ],
            [
              0.04968494191038711,
              -0.16548147578373928
            ],
            [
              0.13408197396050428,
              0.0694107075729606
            ],
            [
              -0.03937032903109959,
              -0.11319899268699947
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.1084823186585651,
              0.07670858316231131
            ],
            [
              0.06199752605129499,
              -0.1587127053886775
            ],
            [
              0.0720119556814823,
              -0.25995019929083574
            ],
            [
              0.09142963441737496,
              0.1021824811980655
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.12784166134848424,
              0.03331049127631485,
              0.04313512294182017,
              0.07799788776467063
            ],
            [
              -0.05468542918057664,
              -0.11896336281399823,
              0.019936096382241666,
              -0.15758853647445697
            ],
            [
              0.07993421845372514,
              -0.16230196943519612,
              -0.599829791235613,
              -0.018942862283571053
            ],
            [
              0.07039995914502321,
              -0.23505082502195293,
              0.14567421910741146,
              -0.64629642318839
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            4,
            5
          ],
          "block": [
            [
              0.9258546176558486,
              0.012815357259416061,
              0.022123053088771983,
              0.09508672663629356,
              0.055378251117484255
            ],
            [
              0.06552847627663763,
              0.8380273018533089,
              0.09225588768819694,
              -0.15497407211802164,
              -0.08268321018827335
            ],
            [
              0.06335950494260761,
              -0.04068154385620116,
              0.41441097926642206,
              0.19515738237001987,
              -0.06436782889938367
            ],
            [
              0.05580221644364624,
              -0.1439314709116168,
              0.0642943092382662,
              0.1850510285667641,
              0.2347400433376644
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s1__r1s3"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        1
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            0
          ],
          "block": []
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.06338656910463875
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.06338656910463875
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.060133779430295485,
              0.0066661605856580975
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.056694670951384085,
              0.009427374709194657
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.27386127875258304
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            0
          ],
          "block": []
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.4455509230155404
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.21409589807240254
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.12991669721127347,
              -0.09553990406342265
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.08798335881615016,
              -0.10068992283245257
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.15909902576697318
            ],
            [
              0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            0
          ],
          "block": []
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.6674604765251755
            ],
            [
              -0.40627609806281106
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.25884169570897964
            ],
            [
              -0.19925643026010478
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.16051678713110618,
              0.16579154825755418
            ],
            [
              -0.12356588034613068,
              0.09706977678687793
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.11124749194604665,
              0.07798530758827124
            ],
            [
              -0.08563835922896101,
              0.03842632698682674
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.11766968108291041
            ],
            [
              0.0974569933375634
            ],
            [
              0.06737056555683851
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            0
          ],
          "block": []
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.09199035424828668
            ],
            [
              0.35875830059432146
            ],
            [
              -0.33736073173368397
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.7864760917263428
            ],
            [
              -0.24092111327394944
            ],
            [
              -0.16654517136219843
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.18161534796207235,
              -0.020133061414154295
            ],
            [
              -0.15041840509338758,
              -0.38742543795086376
            ],
            [
              -0.10398199938508919,
              0.23114622750271063
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.1267536331490483,
              0.12293947860539216
            ],
            [
              -0.10498055121450338,
              -0.04510584260764314
            ],
            [
              -0.07257148887501859,
              0.13835752606080529
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.09618547050798319
            ],
            [
              0.0853974767073362
            ],
            [
              0.003554793782848718
            ],
            [
              0.06984197724659781
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            0
          ],
          "block": []
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.05893638074109253
            ],
            [
              0.16923573270840314
            ],
            [
              0.03796385596544158
            ],
            [
              -0.12226557844183113
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.09145300459824703
            ],
            [
              0.3139378978745207
            ],
            [
              -0.011792070179259009
            ],
            [
              -0.23168193359731146
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              0.8421069539562259,
              -0.013037485112403704
            ],
            [
              -0.1774522124196973,
              0.11049534112280487
            ],
            [
              -0.007386705623915696,
              0.7118471994025449
            ],
            [
              -0.1451285665576375,
              -0.07208248580889216
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.13996555908602357,
              -0.02327392944951303
            ],
            [
              -0.12426726727802342,
              -0.39237121868683683
            ],
            [
              -0.005172805171344938,
              -0.01998501753524016
            ],
            [
              -0.1016314765771412,
              0.130619475388989
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.0828517156108491
            ],
            [
              0.07546363362309605
            ],
            [
              0.011393386545628775
            ],
            [
              0.049151724190145255
            ],
            [
              0.04071432832252875
            ],
            [
              0.026588132903268013
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            0
          ],
          "block": []
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.04142996730970582
            ],
            [
              0.1206176451001719
            ],
            [
              -0.017061120033477623
            ],
            [
              -0.11221273611845754
            ],
            [
              0.007329067258654381
            ],
            [
              -0.0037954191467256893
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.06477079396306121
            ],
            [
              0.13487120969185945
            ],
            [
              0.1206934071662467
            ],
            [
              0.08529152447877844
            ],
            [
              -0.1694686974652297
            ],
            [
              -0.11067003771878481
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.08359002284295775,
              -0.009266414333326511
            ],
            [
              0.2878330863505673,
              0.08364392318270376
            ],
            [
              -0.029764978984231596,
              -0.18582137999232015
            ],
            [
              -0.1284078295508828,
              -0.21922618522927942
            ],
            [
              -0.1063653130720927,
              0.32901817705006065
            ],
            [
              -0.06946092927913153,
              -0.2242518853223539
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              0.874558501553341,
              -0.016576129573039267
            ],
            [
              -0.13833447669151727,
              0.12041027856576617
            ],
            [
              -0.020885532406318647,
              0.7169777207608442
            ],
            [
              -0.09010138682546222,
              -0.20301506765636823
            ],
            [
              -0.07463456279449378,
              0.03509136832002142
            ],
            [
              -0.048739442759252495,
              0.03077559451033588
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s1"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        2
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.22360679774997896
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.15877132402714708
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.12374368670764582,
              0.03913118960624632
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.10247659971121258,
              0.04516731280222733,
              0.011236718890787542
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.08838834764831845,
              0.04534270691698512,
              0.014967271765925725,
              0.008664533595333965
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -0.09128709291752768
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.7960841664045328
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.0909154827298409
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.05325352101035198,
              0.01684024198163435
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.03466775443657144,
              0.036364475518899014,
              -0.06337564965786283
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.024206145913796356,
              0.042028839594547854,
              -0.02962695320054128,
              -0.05915278813319597
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.017677669529663688
            ],
            [
              -0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.31227491894162746
            ],
            [
              0.3377622437948524
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              0.7784784588782788
            ],
            [
              0.263397275991989
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              -0.0228125,
              0.30901382010457884
            ],
            [
              0.15804963619066006,
              -0.3608122347565282
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              -0.015238311022543392,
              0.11732836754976667,
              0.09148459724760133
            ],
            [
              0.10557411565032802,
              -0.18313663745862313,
              0.10890825790004226
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              -0.0109375,
              0.08157347176392848,
              -0.0146710655066431,
              0.05876402830587818
            ],
            [
              0.07577722283113839,
              -0.11661982027833787,
              0.07759054791064897,
              0.01745867801682984
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              0.03922322702763681
            ],
            [
              -0.07356059615287282
            ],
            [
              -0.08119016874798488
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.16664102366833555
            ],
            [
              0.1032949427638973
            ],
            [
              0.07455004282991154
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.24287342382401578
            ],
            [
              0.05032223581910935
            ],
            [
              0.2683603241030962
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.8230364161491837,
              -0.09055624049345076
            ],
            [
              0.14694292973909553,
              0.6876750566709963
            ],
            [
              0.16218358585684908,
              -0.2635228133141782
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              -0.05272589615382192,
              0.279600637655573,
              -0.03481848971182851
            ],
            [
              0.09888396870142194,
              -0.1412274199888258,
              0.15822619229543994
            ],
            [
              0.10914003590528762,
              -0.1257681176339823,
              -0.4300176349920257
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              -0.0381356384904845,
              0.10985579167879705,
              0.14766899996160524,
              -0.03364524586153866
            ],
            [
              0.07152089500575447,
              -0.08935234350753185,
              -0.007010195484461626,
              0.1686441431876982
            ],
            [
              0.0789389134701478,
              -0.07661612740366434,
              -0.14457411280250942,
              -0.021337593338934157
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              0.04488655290372549
            ],
            [
              -0.05425497906917435
            ],
            [
              0.01004245287775726
            ],
            [
              -0.08143134849702346
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.1046709285784438
            ],
            [
              0.05531905288601892
            ],
            [
              -0.11157578507409222
            ],
            [
              0.037397143484656226
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.15576924394821132
            ],
            [
              0.025894813034542004
            ],
            [
              0.21859164522871394
            ],
            [
              0.1271475870428244
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.18488308811397328,
              -0.05846516592857597
            ],
            [
              -0.019814438131796515,
              0.009555925301316886
            ],
            [
              -0.02716165597575258,
              -0.4408098103289543
            ],
            [
              0.22024601961704426,
              0.07230122546047964
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.8580792719062125,
              -0.09065396533827146,
              -0.02255288308387302
            ],
            [
              0.09909643112004911,
              0.7309204556172832,
              0.08105175765319833
            ],
            [
              -0.018342486845459506,
              0.1433588958981699,
              0.19296703786972472
            ],
            [
              0.14873392554551404,
              -0.13804581424440113,
              0.08531850946098143
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              -0.05951172364183689,
              0.2534256362323842,
              -0.03771841281809216,
              -0.021835138703704925
            ],
            [
              0.07193261927427634,
              -0.08003950905548332,
              0.1179458061514683,
              0.09887514649983374
            ],
            [
              -0.01331453724301597,
              0.10293811155061629,
              -0.3647314750177451,
              0.2677015747462589
            ],
            [
              0.10796373510639425,
              -0.08045001256102999,
              -0.18872107040975147,
              -0.3381613947699771
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              0.046028730894916166
            ],
            [
              -0.04257416879502124
            ],
            [
              0.008594237030704567
            ],
            [
              -0.056360328483293004
            ],
            [
              -0.04402426418485066
            ],
            [
              -0.03310340749674359
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.07204635983935409
            ],
            [
              0.040761976056613164
            ],
            [
              -0.10631885716526769
            ],
            [
              0.04268319371838255
            ],
            [
              -0.020069310408381422
            ],
            [
              0.016113667819724304
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.10962063821212636
            ],
            [
              0.00498960018559298
            ],
            [
              0.10767285898297238
            ],
            [
              0.05850287114666227
            ],
            [
              0.05553140205776501
            ],
            [
              0.005383616657768075
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.13100259167445402,
              -0.0414266569076286
            ],
            [
              0.0051463063402713855,
              0.001627404957222309
            ],
            [
              0.12938234239042734,
              -0.08782750191252
            ],
            [
              -0.05024131526010729,
              0.07466750419459553
            ],
            [
              0.150201553954455,
              0.03988582597954437
            ],
            [
              0.11294188192041235,
              -0.06486405472487711
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            3
          ],
          "block": [
            [
              -0.1462229027651369,
              -0.06444881667282693,
              -0.016033569208942302
            ],
            [
              -0.04755611981572148,
              -0.01431254266398935,
              0.0601058940049857
            ],
            [
              -0.019841837412423374,
              -0.34009399494669107,
              -0.10783528450225333
            ],
            [
              0.13012120450959855,
              0.24508400375874162,
              -0.17364640228410577
            ],
            [
              0.10164047012393929,
              -0.03205779161261909,
              -0.25439155365825633
            ],
            [
              0.07642707863431308,
              -0.07400708388806093,
              0.626892719437492
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            4
          ],
          "block": [
            [
              0.8828435525887118,
              -0.08139562293442953,
              -0.026868056449450003,
              -0.015553881922393913
            ],
            [
              0.07149814821355803,
              0.7428982054956212,
              0.04234797425063166,
              0.07411667068840277
            ],
            [
              -0.014432977798397377,
              0.13203116546095792,
              0.5451993855434131,
              -0.11717118233473632
            ],
            [
              0.0946503298435398,
              -0.09245225308082791,
              0.3345556902751537,
              -0.13061523278425632
            ],
            [
              0.0739334073869079,
              -0.009108375320468107,
              -0.19189937501579402,
              0.39716049787314106
            ],
            [
              0.05559315431315634,
              -0.043719398697612884,
              -0.03087823220254858,
              -0.14395446338839413
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s2"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        3
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.5477225575051661
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.38442696433664864,
              0.16656756960691732
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.3018691769624716,
              0.1818309654596818
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.24731236041584706,
              0.1309773183570488,
              0.09361243188781672,
              0.09550687688045596
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.20801257358446093,
              0.12428973819880598,
              0.07681733443758718,
              0.10472940366836651,
              0.0548319982885684
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -1.9170289512680814
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.95
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.41905433310122103,
              -0.16064908767443833
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.2786294582415865,
              -0.08876760388790496
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.19130550812707678,
              0.0667389479661283,
              0.0011166859132246488,
              -0.1385744133476668
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            5
          ],
          "block": [
            [
              0.13292204192973125,
              0.10551339892501525,
              0.05748872487621309,
              -0.10145100612595015,
              -0.07682391219197689
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -0.6894291116568838
            ],
            [
              -0.1224744871391589
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -1.1522125454967065
            ],
            [
              -1.4087228258248674
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.9928490859785334,
              -0.5859607635241972
            ],
            [
              0.10062729387560451,
              1.7653631582254061
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.40852674522300253,
              -0.2259826199760725
            ],
            [
              0.07257323886943451,
              0.3843935971110861
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.3081043353887061,
              -0.2251837300176985,
              -0.06480552025054497,
              0.03716600537793905
            ],
            [
              0.05473357568466467,
              0.1577487447240131,
              -0.15158617732122462,
              0.28268292197867234
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            5
          ],
          "block": [
            [
              0.2390165396996618,
              -0.10850675729180799,
              -0.052000455626469946,
              -0.08660720779668007,
              0.10502148698120596
            ],
            [
              0.04246038878042234,
              0.0972621683034553,
              -0.158157682442152,
              0.22811087415276157,
              -0.054548763219703415
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.3530090432487313
            ],
            [
              -0.3297990719887116
            ],
            [
              0.1836855590823204
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -0.6230199404143066
            ],
            [
              0.11267230946551055
            ],
            [
              -0.5869367891261446
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -0.7388448387883587,
              -0.3201325623085569
            ],
            [
              -1.6447890096653226,
              0.31862413650136523
            ],
            [
              -0.26168599752007543,
              -1.4317762095467776
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.9371364936295608,
              -0.49210780948268457
            ],
            [
              0.34291571190564424,
              0.8594465133081013
            ],
            [
              -0.19099102941580187,
              1.4636198166508736
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.28029018335647354,
              0.3930058765860305,
              -0.326788568500507,
              -0.33340182439785865
            ],
            [
              0.26186140022871224,
              -0.4276686096603591,
              0.5107941917815766,
              0.22014721442315735
            ],
            [
              -0.14584685582358656,
              0.5891860594011975,
              0.3209357064985455,
              -0.12320595510860763
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            5
          ],
          "block": [
            [
              0.22029095875427057,
              0.06725614337555087,
              -0.12369932245718586,
              0.0047774034720875205,
              -0.2344249829804147
            ],
            [
              0.2058070611904164,
              -0.23829506295537853,
              0.06162596423085213,
              0.10904137183282497,
              0.22600285566795655
            ],
            [
              -0.11462671762504205,
              0.3599273022174899,
              0.03341348619567029,
              -0.01914570692979104,
              0.16586681206788118
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.21160803511756304
            ],
            [
              -0.32797379239113506
            ],
            [
              -0.07737758658097438
            ],
            [
              0.15326797883571713
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.3968782376577428
            ],
            [
              -0.014418515845199938
            ],
            [
              0.19623569513643083
            ],
            [
              -0.2240296776358887
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.47576157793670076,
              -0.2061417566949619
            ],
            [
              -0.05416355547808814,
              0.16884309554904442
            ],
            [
              -0.34389473583781244,
              0.3301302673360853
            ],
            [
              -0.4340431417439556,
              -0.36533179082450523
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -0.5284448044874721,
              -0.31830884477501814
            ],
            [
              -1.7244453937464619,
              0.20560108524252763
            ],
            [
              0.11505932644740628,
              -0.17453329344258742
            ],
            [
              -0.22790721693469063,
              -1.4591911240081088
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.9180999436988426,
              -0.2964756394794976,
              -0.21189779998024946,
              -0.21618599886610812
            ],
            [
              0.37425348830627014,
              0.7523079485825099,
              0.0792666549312398,
              0.2676762661713781
            ],
            [
              0.08829617599480136,
              -0.34933273828883127,
              1.3416871413801668,
              -1.0706031461669376
            ],
            [
              -0.17489530278233648,
              0.49847179817480425,
              0.9853406021780181,
              1.1331337572787514
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            5
          ],
          "block": [
            [
              0.1907409052291395,
              0.489503766033857,
              -0.21328747069793114,
              -0.2907868358056261,
              -0.15224399953351703
            ],
            [
              0.29563158136865464,
              -0.26104238462156226,
              0.29702581887940893,
              0.0701677275654492,
              0.19051560952965718
            ],
            [
              0.06974721399733937,
              -0.21532887740101186,
              0.3527600480801488,
              0.13159524625828345,
              -0.5157339160148016
            ],
            [
              -0.1381538891447269,
              0.29970556860095143,
              0.5187231935357891,
              0.23064837892321696,
              -0.1173971257028247
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.1380861926847485
            ],
            [
              -0.30211722989835926
            ],
            [
              -0.08839803757328416
            ],
            [
              0.08915092772573652
            ],
            [
              0.04867135140054212
            ],
            [
              0.09478741314083183
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.2773207162492859
            ],
            [
              -0.042311546963992454
            ],
            [
              0.009885830685187853
            ],
            [
              -0.24286259268597218
            ],
            [
              0.14294477482127596
            ],
            [
              -0.1144071803238607
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.33619902051382156,
              -0.14567098290788327
            ],
            [
              -0.08656134131817178,
              0.10839787470283808
            ],
            [
              0.17396825230704696,
              0.1515168372046475
            ],
            [
              0.1346085233244028,
              -0.27636990125206434
            ],
            [
              -0.4657299314972314,
              -0.044791736186143565
            ],
            [
              -0.036114110135954496,
              0.04963097995551179
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.3751556880206367,
              -0.22597511159267525
            ],
            [
              -0.10012060020588147,
              0.12654390907603133
            ],
            [
              -0.4859771908951829,
              0.23380691537645476
            ],
            [
              -0.32582564756937216,
              -0.16028152254474134
            ],
            [
              -0.09414006949945888,
              -0.2713223829176943
            ],
            [
              -0.18333770080303216,
              -0.3419776712747475
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            4
          ],
          "block": [
            [
              -0.39842159295986396,
              -0.21100519089980266,
              -0.1508101502524045,
              -0.15386211170905392
            ],
            [
              -1.7549204289383304,
              -0.010938391122088505,
              0.04016360600847482,
              0.18488416782544626
            ],
            [
              0.1315551065549742,
              -0.5295290089228945,
              0.16586783858499035,
              -0.049661223054174024
            ],
            [
              -0.13267556744923276,
              -1.4071553696309722,
              0.19357620834285053,
              -0.398430709490337
            ],
            [
              -0.0724333367057464,
              -0.14276293676113275,
              -1.4882578907978656,
              -0.11221208969786574
            ],
            [
              -0.14106385818208633,
              0.3819810330922632,
              -0.057932033239597516,
              -1.306413457294844
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            5
          ],
          "block": [
            [
              0.9159657398812715,
              -0.2459986532397542,
              -0.1520395898403765,
              -0.2072841461441604,
              -0.1085254336271658
            ],
            [
              0.35611703425374036,
              0.7786000372438716,
              -0.034916095305515524,
              0.19190277152235308,
              0.13204848748595674
            ],
            [
              0.10419811867413002,
              -0.10686176995402705,
              1.1707070074181392,
              -0.6932920501428389,
              -0.1607926480903408
            ],
            [
              -0.10508557884414543,
              0.36552944025946443,
              -0.08422254875998528,
              1.4045354342566634,
              -0.10727775154082393
            ],
            [
              -0.057370767366409066,
              -0.10539323603476328,
              1.0606858631459677,
              0.5519216687553649,
              0.30193127112467966
            ],
            [
              -0.11172951792141522,
              0.22947551868580632,
              0.1489191673005685,
              -0.07433527731487441,
              1.4657050838433865
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s3"
    },
    {
      "schema_version": "m45-probe-leading-one-ward-numeric/1",
      "operator_label": [
        2,
        2
      ],
      "out_label": [
        2,
        2
      ],
      "in_label": [
        1,
        4
      ],
      "ncut": 5,
      "primary_coefficient_included": false,
      "blocks": [
        {
          "out_level": 0,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              1.0
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              0.8660254037844386
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.610138263664394,
              0.46846476963488837
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              0.4883867674450083,
              0.5001272462518304
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              0.4095754095756144,
              0.3683442239443045,
              0.33658684270060135
            ]
          ]
        },
        {
          "out_level": 0,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              0.35178118198675723,
              0.3098118873860289,
              0.3311632034696457,
              0.18527176323402555
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 0,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -5.203364296299078
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 1,
          "shape": [
            1,
            1
          ],
          "block": [
            [
              -1.3439680055715613
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 2,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -1.1098795223508984,
              0.26334105650773926
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 3,
          "shape": [
            1,
            2
          ],
          "block": [
            [
              -0.9277594948522282,
              0.23994705651898857
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 4,
          "shape": [
            1,
            3
          ],
          "block": [
            [
              -0.8095142099113437,
              0.14305808083254729,
              0.15820098695452947
            ]
          ]
        },
        {
          "out_level": 1,
          "in_level": 5,
          "shape": [
            1,
            4
          ],
          "block": [
            [
              -0.7210846470296106,
              0.06498965183087133,
              0.12038381068021418,
              0.15855168452862406
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 0,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -1.9622213177926693
            ],
            [
              5.021453972705515
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 1,
          "shape": [
            2,
            1
          ],
          "block": [
            [
              -2.9240783804474186
            ],
            [
              -4.136574669941303
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 2,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.6407480136838991,
              -2.2442500190357033
            ],
            [
              -0.9216252414240407,
              -0.7076247829801652
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 3,
          "shape": [
            2,
            2
          ],
          "block": [
            [
              0.2585950753800569,
              -0.9334988358504896
            ],
            [
              -0.6617618801787334,
              -0.25191952563902237
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 4,
          "shape": [
            2,
            3
          ],
          "block": [
            [
              0.1931318263356664,
              -0.8654899836117298,
              0.07415201542229229
            ],
            [
              -0.49423710150088895,
              -0.32567711982079245,
              0.12370576475342421
            ]
          ]
        },
        {
          "out_level": 2,
          "in_level": 5,
          "shape": [
            2,
            4
          ],
          "block": [
            [
              0.14642144671057647,
              -0.6453842211927232,
              0.2055667222290888,
              -0.37588439522374406
            ],
            [
              -0.3747021544446396,
              -0.3650620810189479,
              0.08803390346856461,
              0.10652953425887086
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 0,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -1.0590271297461937
            ],
            [
              1.7241394522954163
            ],
            [
              0.2170829334609241
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 1,
          "shape": [
            3,
            1
          ],
          "block": [
            [
              -1.59651061814388
            ],
            [
              1.9569135034127572
            ],
            [
              4.596259606537652
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 2,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              -1.6034166394750955,
              -1.2311049009271997
            ],
            [
              -4.777851129916509,
              0.37922219602626694
            ],
            [
              -0.12598959901531304,
              -4.578890708639912
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 3,
          "shape": [
            3,
            2
          ],
          "block": [
            [
              0.8632409881940413,
              -1.7066445934524852
            ],
            [
              -0.7618519514708736,
              -0.7437608410507746
            ],
            [
              -0.09592324812708335,
              -1.0545304143591925
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 4,
          "shape": [
            3,
            3
          ],
          "block": [
            [
              0.37322800942899836,
              0.24073512531673466,
              -1.4126163695964447
            ],
            [
              -0.60763045410597,
              0.3952935424047959,
              -0.8592706956325397
            ],
            [
              -0.07650552933053376,
              -0.6531940900911033,
              -0.06353040973253324
            ]
          ]
        },
        {
          "out_level": 3,
          "in_level": 5,
          "shape": [
            3,
            4
          ],
          "block": [
            [
              0.30481021264758457,
              -0.11175082387119784,
              -0.7316034600390886,
              0.09335611388918565
            ],
            [
              -0.496243484540576,
              0.2524571496225901,
              -0.3155245805496602,
              -0.2811115265751945
            ],
            [
              -0.06248101984530255,
              -0.4458351625353107,
              0.10853806312477965,
              -0.3297554299414975
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 0,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -0.6732982935558823
            ],
            [
              0.9624148989838225
            ],
            [
              -0.7381386643264436
            ],
            [
              0.1152676535045476
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 1,
          "shape": [
            4,
            1
          ],
          "block": [
            [
              -1.0273550848634259
            ],
            [
              1.0947117122118413
            ],
            [
              1.2106470159665446
            ],
            [
              1.0177531407172442
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 2,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -1.0367937020568778,
              -0.796051242346174
            ],
            [
              1.405972172888917,
              0.06355772124184719
            ],
            [
              -3.725001242422103,
              3.1769964428884445
            ],
            [
              3.213272102558806,
              3.655974516178274
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 3,
          "shape": [
            4,
            2
          ],
          "block": [
            [
              -1.0804413533811352,
              -1.1064144133756684
            ],
            [
              -4.886981947369357,
              0.11015895163751306
            ],
            [
              0.5550511770010648,
              -0.4676549581206627
            ],
            [
              -0.08667673140551677,
              -4.605988490096253
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 4,
          "shape": [
            4,
            3
          ],
          "block": [
            [
              0.9034429738293469,
              -1.0038319371877908,
              -0.917284975238693
            ],
            [
              -0.5836330387495952,
              -1.2283729510228716,
              0.08289674123827272
            ],
            [
              0.4476261871405745,
              -1.1801710457716585,
              0.7592145485447731
            ],
            [
              -0.0699012566777869,
              -0.46961973013861,
              -1.2768646288277958
            ]
          ]
        },
        {
          "out_level": 4,
          "in_level": 5,
          "shape": [
            4,
            4
          ],
          "block": [
            [
              0.3373370444917419,
              0.5645971937667223,
              -1.072387314202181,
              -0.5999552078564498
            ],
            [
              -0.482190732852459,
              0.023698411046503647,
              -0.7015187246611001,
              0.18214656166805784
            ],
            [
              0.36982347620980244,
              -0.8242527035958395,
              0.014462063484772261,
              0.6567388458057962
            ],
            [
              -0.05775159380452962,
              -0.3457529808937124,
              -0.5565759718141308,
              -0.0983315400274276
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 0,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.46949305512814493
            ],
            [
              0.6194182542620758
            ],
            [
              -0.611569545383808
            ],
            [
              0.4227934967424364
            ],
            [
              0.0687648177619233
            ],
            [
              -0.4772395262393341
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 1,
          "shape": [
            6,
            1
          ],
          "block": [
            [
              -0.7254893147129817
            ],
            [
              0.7311727099060296
            ],
            [
              0.4830707083792439
            ],
            [
              0.28005727445671375
            ],
            [
              -0.32821932553651106
            ],
            [
              1.0910444837715982
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 2,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.7357979166087747,
              -0.564946376960157
            ],
            [
              0.9762627331050154,
              -0.02904688232838306
            ],
            [
              -0.4893273902221983,
              1.7793180998806621
            ],
            [
              -0.4743141630919727,
              1.3054165823068618
            ],
            [
              1.2243699629096978,
              1.1860944666936815
            ],
            [
              0.8215966344645705,
              -1.283340972740833
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 3,
          "shape": [
            6,
            2
          ],
          "block": [
            [
              -0.7688099497246588,
              -0.7872916071381811
            ],
            [
              1.1382189974153327,
              -0.024232278063020352
            ],
            [
              -3.1228832281843952,
              1.6198378491383707
            ],
            [
              3.91160409912822,
              1.0877737912880892
            ],
            [
              -0.07303149694150222,
              3.521682482365421
            ],
            [
              0.5068510051401768,
              2.709834691800165
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 4,
          "shape": [
            6,
            3
          ],
          "block": [
            [
              -0.7955643722200092,
              -0.7154764041785492,
              -0.6537904716693763
            ],
            [
              -4.911669600337811,
              0.009787032348768088,
              -0.026822675273288066
            ],
            [
              0.5262102522973785,
              -1.3856995475092742,
              0.4860323373369008
            ],
            [
              -0.3637824582172509,
              -4.237247713216564,
              0.12817296769779624
            ],
            [
              -0.05916702748985992,
              0.37193784530465474,
              -4.386804687597131
            ],
            [
              0.4106292299939143,
              -1.486908839737027,
              -1.6362154241381983
            ]
          ]
        },
        {
          "out_level": 5,
          "in_level": 5,
          "shape": [
            6,
            4
          ],
          "block": [
            [
              0.9143106021033793,
              -0.7158644492253873,
              -0.7651997031350949,
              -0.4280967714427444
            ],
            [
              -0.4424023920335942,
              -1.339715849972632,
              0.01658669739917699,
              -0.13696379652304963
            ],
            [
              0.43679666834329467,
              -0.7381519915451028,
              0.8863870070267877,
              -1.4285795311271088
            ],
            [
              -0.30196858585953595,
              0.09491000225131026,
              -0.30853509768320764,
              -1.5302777167478552
            ],
            [
              -0.04911337316313191,
              0.26829801539868364,
              -0.7798191644294397,
              -1.0069822383502172
            ],
            [
              0.34085515970591784,
              -1.0591059741669209,
              -1.3076208563776424,
              2.0930502409967877
            ]
          ]
        }
      ],
      "source_ncut": 12,
      "pair_file": "r2s2__r1s4"
    }
  ]
}


==> anc/measurement/inputs/manifest.json <==
{
  "scope": "Previously measured finite-regulator CFT inputs, exported at Ncut=5. No new large cache or production calculation.",
  "sources": [
    {
      "source": "M45_N12_bank/basis/r1s1.json",
      "sha256": "7172cbcb18cd0375f27b48c25fbd2a939f2c9ee1c824aa96b6d166ef834a4736",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/basis/r1s2.json",
      "sha256": "1e668e952d60ae331c1c7543875b6869f6eed0857c7b7a5a214d07a054c756d8",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/basis/r1s3.json",
      "sha256": "31d8c5706de6a677c4475c5e4ea37294e0bf828727fe1db3bbc4b54c0c7227be",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/basis/r1s4.json",
      "sha256": "cd6e2d23bdbdb11efac5be70b5ba446aec6a854e0809fe2d320c5312281c458b",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/basis/r2s1.json",
      "sha256": "657ea10ebc25fc496aa0c754e31940b337f510f9606b500594f7fbf3ce9c8164",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/basis/r2s2.json",
      "sha256": "bdd0f02697d25b54706dc8c193d16274f985b53def38390bc1cb3347cd3398d7",
      "operation": "retain levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r1s1__r2s1.json",
      "sha256": "008bb60434597acbd5d2ed6feb601a20d51e455a77806073cf90e187cb20573c",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r1s2__r2s2.json",
      "sha256": "27c7aa9eec21534d41074da19bc883ef4179779203d7b96532e959b0d46237c4",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r1s3__r2s2.json",
      "sha256": "68369ededb45cab477f3ddcbe2d311d5ae464e4a19cc407ed9cffe974dfa0dae",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r1s4__r2s1.json",
      "sha256": "dad2d79f1e7eb048dd81c926e78dc182f31ed4817fab967c3cfc02238526a7e0",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r2s1__r1s1.json",
      "sha256": "50c0c8a6b712494f48212baabbcf8c0f7d51c718de74fbffa15eed32f27fe2ef",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r2s1__r1s4.json",
      "sha256": "fc620a8bd31c8b26b4be04c2f065a056f1e25a23d2d0c92802ba2240774597aa",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r2s2__r1s2.json",
      "sha256": "58d3fe611b9c5b874fe20fd3ffdcd8203fd074f61499c953b04f1269e3ef1edc",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/ward/r2s2__r1s3.json",
      "sha256": "1e3bbd9fab7a0953d66eb7ae9f180464bcd081d50c7212e23df2fd62435fc0b6",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s1__r2s2.json",
      "sha256": "96a34d625844ef2ed7fe1244e79bed1e64c6b8f3bbf57acfc2227e05aadb8005",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s2__r2s1.json",
      "sha256": "487114a3be40845f7f0615991c557368ff1899acee5b99898227c5cf64988a94",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s2__r2s2.json",
      "sha256": "bd84be5b718b9b0ebc85729687190a63aa141ffa66cf28e7db40a34f6a88fd08",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s3__r2s1.json",
      "sha256": "9b64a86c4a7829815817cd6311c129e46696e8a8c31a83ec0ee2c494344c4e68",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s3__r2s2.json",
      "sha256": "110ec07951ca691333fc5e5b2b0529c4db4ddfb10a7d3b6077f6352e40c3b0e8",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r1s4__r2s2.json",
      "sha256": "5d1186597d63237e8bd9b49546b7b6c63aa2abb311f076e6bca4f33518a22157",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s1__r1s2.json",
      "sha256": "da42995ba077378016eb74974113e5db6a9940baa189ac5aaca698a9df962d5c",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s1__r1s3.json",
      "sha256": "8d01122ccbcd83c06edd99429bbe21383d26b24e747bd0e58fb0d9928be8ef03",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s2__r1s1.json",
      "sha256": "eeaddae3403cdcda7521cc300f5e27a09f2d8b51d611e9555c25d024bf173f59",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s2__r1s2.json",
      "sha256": "c95a5aab57b767e41397fb7b8394c366a2ce84c297b2e3b3ad5e23d3a0db2051",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s2__r1s3.json",
      "sha256": "c3d4406cf93743846325c86d1be82ced02608a98c95bb8ec847f7a5f67b320ba",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "M45_N12_bank/probes/phi22/ward/r2s2__r1s4.json",
      "sha256": "6076f4cb2691f3541407fb0ba8a0b92d803c5eaf925e59eaca4f81ba014184b3",
      "operation": "retain pair levels 0..5"
    },
    {
      "source": "07_Slides/Bosonic_Student_Weights_Audit_20261021/m45_rebuilt_primary.json",
      "sha256": "5bee5ac18e2919e6e9f00bae0bfc4ce50e803281a061b81293894aee0bf90c44",
      "operation": "retain sectors and normalization; historical checks omitted"
    },
    {
      "source": "05_Reproduce/M45_Phi21_N12_20261021/minimal_model_ope.py",
      "sha256": "17f8f77d2652237046d52b499100894cf7ffedcd5ec8e63621ffc653c420ce1f",
      "operation": "byte-for-byte copy"
    }
  ]
}


==> anc/measurement/inputs/parameters.json <==
{
  "model": "M45",
  "Ncut": 5,
  "L": 100.0,
  "coupling": -0.02,
  "epsilon": 0.005,
  "ell": 0.02,
  "h21": "7/16",
  "h22": "3/80",
  "periodic": "D11",
  "defect": "D13",
  "spins": [
    "0",
    "2/5",
    "-2/5"
  ],
  "energy_ranks_from_zero": [
    1,
    0,
    0
  ]
}


==> anc/measurement/inputs/primary.json <==
{
  "schema": "m45-rebuilt-primary/1",
  "normalization": "unit positive full two-point; leading-one chiral Ward",
  "sectors": {
    "D11": {
      "phi21": [
        [
          0.0,
          0.0,
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.5
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.75
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.875,
          0.0
        ],
        [
          1.0,
          0.0,
          0.0,
          0.875,
          0.0,
          0.0
        ],
        [
          0.0,
          0.5,
          0.75,
          0.0,
          0.0,
          0.0
        ]
      ],
      "pairs": [
        [
          [
            1,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            1,
            3
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            2
          ],
          [
            2,
            2
          ]
        ]
      ],
      "phi22": [
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          1.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.5,
          0.915453111397267
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.75,
          0.15257551856621118
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.017857142857142856
        ],
        [
          0.0,
          0.5,
          0.75,
          0.0,
          0.0,
          0.0
        ],
        [
          1.0,
          0.915453111397267,
          0.15257551856621118,
          0.017857142857142856,
          0.0,
          0.0
        ]
      ]
    },
    "D13": {
      "phi21": [
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.8660254037844386,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.5
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.6614378277661477,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.8660254037844386,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.75
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.6614378277661477,
          0.0,
          0.0
        ],
        [
          0.8660254037844386,
          0.0,
          0.0,
          0.0,
          0.0,
          0.6614378277661477,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.6614378277661477,
          0.8660254037844386,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.5,
          0.0,
          0.0,
          0.75,
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ],
      "pairs": [
        [
          [
            1,
            1
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            1,
            4
          ]
        ],
        [
          [
            1,
            3
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            3
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            2
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            2
          ],
          [
            2,
            2
          ]
        ]
      ],
      "phi22": [
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.6808270643580653,
          0.3463343097830191
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.5998686209484879,
          0.5998686209484879,
          0.5657811379503548
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.0742843227998906,
          0.0,
          0.11336451359578356
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.6808270643580653,
          0.0,
          0.3463343097830191
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.29993431047424396,
          0.29993431047424396,
          -0.09429685632505913
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.0742843227998906,
          0.11336451359578356
        ],
        [
          0.0,
          0.5998686209484879,
          -0.0742843227998906,
          0.6808270643580653,
          0.29993431047424396,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.6808270643580653,
          0.5998686209484879,
          0.0,
          0.0,
          0.29993431047424396,
          -0.0742843227998906,
          0.0,
          0.0,
          0.0
        ],
        [
          0.3463343097830191,
          0.5657811379503548,
          0.11336451359578356,
          0.3463343097830191,
          -0.09429685632505913,
          0.11336451359578356,
          0.0,
          0.0,
          0.0
        ]
      ]
    }
  }
}


==> anc/measurement/minimal_model_ope.py <==
"""Leading-one Virasoro F and unit-two-point Cardy defect primary tensors.

Runkel hep-th/9811178v2, section 3, fundamental matrices and Eq. (6);
Fuchs--Runkel--Schweigert hep-th/0412290v2, Eq. (4.68).
Independent Python transcription of the archived M56RunkelF.wl and
M56CardyFRS.wl route.  p=m+1, q=m; labels are lexicographic Kac orbits.
These CVO F matrices are NOT the unitary quantum-group associator.
"""
from fractions import Fraction as Q
from functools import cache
from itertools import product

import mpmath as mp

ONE = (1, 1)
PHI = (2, 1)


class MinimalModel:
    def __init__(self, m, dps=70):
        self.p, self.q, self.dps = m + 1, m, dps
        self.ctx = mp.mp.clone()
        self.ctx.dps = dps
        self.t = Q(self.p, self.q)
        self.c = 1 - Q(6, m * (m + 1))
        self.labels = tuple(sorted({
            self.canonical((r, s))
            for r in range(1, self.q) for s in range(1, self.p)
        }))

    def num(self, x):
        return self.ctx.mpf(x.numerator) / x.denominator if isinstance(x, Q) else self.ctx.mpf(x)

    def canonical(self, label):
        r, s = label
        assert self.valid(label), label
        return min(label, (self.q - r, self.p - s))

    def valid(self, label):
        r, s = label
        return 1 <= r < self.q and 1 <= s < self.p

    @cache
    def weight(self, label):
        r, s = label
        return Q((self.p * r - self.q * s)**2 - 1, 4 * self.p * self.q)

    @cache
    def fusion(self, a, b):
        return tuple(sorted({
            self.canonical((r, s))
            for r in range(abs(a[0]-b[0])+1,
                           min(a[0]+b[0]-1, 2*self.q-a[0]-b[0]-1)+1, 2)
            for s in range(abs(a[1]-b[1])+1,
                           min(a[1]+b[1]-1, 2*self.p-a[1]-b[1]-1)+1, 2)
        }))

    @cache
    def smatrix_entry(self, a, b):
        r, s = a
        rr, ss = b
        c = self.ctx
        return (2*c.sqrt(self.num(Q(2, self.p*self.q))) *
                (-1)**(1+s*rr+r*ss) *
                c.sin(c.pi*self.num(Q(self.p*r*rr, self.q))) *
                c.sin(c.pi*self.num(Q(self.q*s*ss, self.p))))

    @cache
    def dimension(self, a):
        return self.smatrix_entry(ONE, a)/self.smatrix_entry(ONE, ONE)

    def transmission(self, a, i=PHI):
        return (self.smatrix_entry(a, i)/self.smatrix_entry(ONE, i) /
                self.dimension(a))

    @cache
    def pairs(self, a):
        return tuple((i, j) for i, j in product(self.labels, repeat=2)
                     if a in self.fusion(i, j))

    @cache
    def allowed_f(self, pch, qch, j, k, i, l):
        return (pch in self.fusion(i, j) and pch in self.fusion(k, l) and
                qch in self.fusion(j, k) and qch in self.fusion(i, l))

    def neighbor(self, x, delta, output):
        step = (1, 0) if delta == PHI else (0, 1)
        signs = [v for v in (-1, 1)
                 if self.valid(raw := (x[0]+v*step[0], x[1]+v*step[1]))
                 and self.canonical(raw) == output]
        assert len(signs) == 1, (x, delta, output, signs)
        return signs[0]

    @cache
    def gamma(self, x):
        return self.ctx.gamma(self.num(x))

    @cache
    def rgamma(self, x):
        if x.denominator == 1 and x <= 0:
            return self.ctx.zero
        return self.ctx.rgamma(self.num(x))

    @cache
    def fundamental(self, pch, qch, j, delta, i, l):
        if not self.allowed_f(pch, qch, j, delta, i, l):
            return self.ctx.zero
        row, col = self.neighbor(l, delta, pch), self.neighbor(j, delta, qch)
        di, dj, dl = (x[0]*self.t-x[1] for x in (i, j, l))
        if delta == PHI:
            numer = (-col*dj, 1+row*dl)
            denom = ((1-di-col*dj+row*dl)/2,
                     (1+di-col*dj+row*dl)/2)
        else:
            assert delta == (1, 2)
            numer = (col*dj/self.t, (self.t-row*dl)/self.t)
            denom = ((self.t+di+col*dj-row*dl)/(2*self.t),
                     (self.t-di+col*dj-row*dl)/(2*self.t))
        return self.ctx.fprod([self.gamma(x) for x in numer] +
                              [self.rgamma(x) for x in denom])

    @cache
    def f(self, pch, qch, j, k, i, l):
        """Runkel F[p,q; j,k / i,l]; rows p left, columns q right."""
        if not self.allowed_f(pch, qch, j, k, i, l):
            return self.ctx.zero
        if ONE in (j, k, i, l):
            return self.ctx.one
        if k[1] > 1:
            previous, delta = self.canonical((k[0], k[1]-1)), (1, 2)
        else:
            previous, delta = self.canonical((k[0]-1, k[1])), PHI
        rc = set(self.fusion(pch, previous)) & set(self.fusion(l, delta))
        sc = set(self.fusion(j, previous)) & set(self.fusion(qch, delta))
        return self.ctx.fsum(
            self.fundamental(k, r, l, delta, pch, previous) *
            self.f(pch, s, j, previous, i, r) *
            self.fundamental(r, qch, s, delta, i, l) *
            self.fundamental(s, k, previous, delta, j, qch)
            for r, s in product(sorted(rc), sorted(sc)) if i in self.fusion(r, s)
        )

    @cache
    def bulk(self, i, j, k):
        if k not in self.fusion(i, j):
            return self.ctx.zero
        return (self.ctx.sqrt(self.dimension(k)/(self.dimension(i)*self.dimension(j))) /
                self.f(k, ONE, i, i, j, j))

    @cache
    def channels(self, external):
        a, b, c, d = external
        return (tuple(sorted(set(self.fusion(a, b)) & set(self.fusion(c, d)))),
                tuple(sorted(set(self.fusion(b, c)) & set(self.fusion(a, d)))))

    @cache
    def g(self, external, left, right):
        a, b, c, d = external
        return self.f(left, right, b, c, a, d)

    @cache
    def inverse_g(self, external):
        left, right = self.channels(external)
        assert len(left) == len(right) and len(left), external
        return self.ctx.inverse(self.ctx.matrix([
            [self.g(external, x, y) for y in right] for x in left
        ]))

    @cache
    def frs_f(self, external, right, left):
        ls, rs = self.channels(external)
        if left not in ls or right not in rs:
            return self.ctx.zero
        return self.inverse_g(external)[rs.index(right), ls.index(left)]

    def phase(self, x):
        # Rational argument retained until evaluation, avoiding binary float input.
        return self.ctx.expjpi(self.num(x))

    @cache
    def field(self, mu, nu, i, j):
        alphas = [a for a in self.fusion(mu, j) if nu in self.fusion(i, a)]
        assert len(alphas) == 1, (mu, nu, i, j, alphas)
        return mu, nu, i, j, alphas[0]

    @cache
    def raw_threepoint(self, field1, field2, field3):
        mu, nu, i, j, alpha1 = field1
        nu2, kappa, k, l, alpha2 = field2
        kappa2, mu2, m, n, alpha3 = field3
        assert (nu2, kappa2, mu2) == (nu, kappa, mu)
        # R^-(l,j;n) R^-(n,n;1)/(t_l t_j t_n).
        # Here R^-(a,b;c)=exp[i*pi*(h_c-h_a-h_b)], t_a=exp[-i*pi*h_a].
        phase_arg = (self.weight(n)-self.weight(l)-self.weight(j) -
                     2*self.weight(n) + self.weight(l)+self.weight(j)+self.weight(n))
        assert phase_arg == 0
        prefactor = self.phase(phase_arg)*self.dimension(mu)/self.smatrix_entry(ONE, ONE)
        terms = []
        for beta in self.labels:
            # Evaluate left-to-right; fusion zeros avoid unnecessary inversions.
            factors = (
                (self.g, ((i, alpha1, l, alpha2), nu, beta)),
                (self.g, ((mu, j, l, beta), alpha1, n)),
                (self.frs_f, ((k, i, beta, kappa), alpha2, m)),
                (self.g, ((m, beta, n, alpha3), kappa, mu)),
                (self.g, ((mu, n, n, mu), beta, ONE)),
                (self.frs_f, ((m, m, mu, mu), alpha3, ONE)),
            )
            term = self.ctx.one
            for fn, args in factors:
                term *= fn(*args)
                if not term:
                    break
            terms.append(term)
        return prefactor*self.ctx.fsum(terms)

    @cache
    def primary_data(self, a, p=PHI):
        pairs = self.pairs(a)
        ket = tuple(self.field(ONE, a, *ij) for ij in pairs)
        bra = tuple(self.field(a, ONE, *ij) for ij in pairs)
        identity = self.field(ONE, ONE, ONE, ONE)
        bulkp = self.field(ONE, ONE, p, p)
        volume = self.raw_threepoint(identity, identity, identity)
        bulk_metric = self.raw_threepoint(bulkp, bulkp, identity)
        metrics = tuple(self.raw_threepoint(k, b, identity) for k, b in zip(ket, bra))
        raw = self.ctx.matrix([
            [self.raw_threepoint(k, b, bulkp) for k in ket] for b in bra
        ])
        unit = self.ctx.matrix([
            [raw[r, c]*self.ctx.sqrt(volume) /
             self.ctx.sqrt(metrics[r]*metrics[c]*bulk_metric)
             for c in range(len(pairs))] for r in range(len(pairs))
        ])
        return dict(pairs=pairs, ket=ket, bra=bra, volume=volume,
                    bulk_metric=bulk_metric, metrics=metrics, raw=raw, unit=unit)


==> anc/measurement/reproduce_m45.py <==
"""Reproduce the M45 N5 detector measurement from compact CFT inputs.

No stored E matrix, theoretical U, or massive quiver enters this calculation.
The supplied chiral Ward blocks already include the null-state quotient and
orthonormal frame; primary coefficients are multiplied exactly once.
"""
from __future__ import annotations
import argparse
from fractions import Fraction as Q
import json
import os
from pathlib import Path
import time

os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
os.environ.setdefault('MKL_NUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import numpy as np

HERE = Path(__file__).resolve().parent

def read(name):
    return json.loads((HERE/'inputs'/name).read_text(encoding='utf-8'))

def dump(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, allow_nan=False)+'\n', encoding='utf-8')

def mx(a):
    return float(np.max(np.abs(a))) if np.size(a) else 0.0

def packed(a):
    return {'real':a.real.tolist(), 'imag':a.imag.tolist()}

def diagonalize(a):
    eig, vec = np.linalg.eigh(a)
    residual = mx(a@vec-vec*eig)/max(1.0,float(np.linalg.norm(a,ord=np.inf)))
    gram = mx(vec.conj().T@vec-np.eye(len(eig)))
    assert residual < 3e-11 and gram < 3e-11
    piv = np.argmax(abs(vec), axis=0)
    phase = vec[piv,np.arange(len(eig))]
    vec = vec*np.where(abs(phase)>0,phase.conj()/abs(phase),1)
    return eig,vec,{'relative_residual_max':residual,'orthonormality_max':gram}

def assembly(sector, inputs, primary, ward, N):
    modules = {tuple(m['label']):m for m in inputs}
    rows=[]; offset=0; spin=[]; free=[]; kac_s=[]
    for pair,(left,right) in enumerate(primary[sector]['pairs']):
        lm,rm=modules[tuple(left)],modules[tuple(right)]
        hl,hr=Q(lm['weight_exact']),Q(rm['weight_exact'])
        for nl in range(N+1):
            for nr in range(N+1):
                rl,rr=lm['levels'][nl]['rank'],rm['levels'][nr]['rank']
                dim=rl*rr
                if not dim: continue
                s=hl-hr+nl-nr
                energy=hl+hr+nl+nr-Q(7,120)
                rows.append(dict(pair=pair,left=left,right=right,nl=nl,nr=nr,
                                 offset=offset,dim=dim,spin=str(s)))
                offset+=dim; spin.extend([str(s)]*dim)
                free.extend([float(energy)]*dim); kac_s.extend([left[1]]*dim)
    operators={}; checks={}
    for op in ('phi21','phi22'):
        blocks={}
        for entry in ward[op]:
            assert entry['ncut']==N and not entry['primary_coefficient_included']
            blocks[entry['pair_file']]={(b['out_level'],b['in_level']):
                np.asarray(b['block'],float).reshape(b['shape']) for b in entry['blocks']}
        coeff=np.asarray(primary[sector][op],float)
        mat=np.zeros((offset,offset))
        for out in rows:
            for inc in rows:
                c=coeff[out['pair'],inc['pair']]
                if c==0 or (op=='phi21' and out['spin']!=inc['spin']): continue
                factors=[]
                for side,nkey in [('left','nl'),('right','nr')]:
                    a,b=out[side],inc[side]
                    key=f'r{a[0]}s{a[1]}__r{b[0]}s{b[1]}'
                    factors.append(blocks[key][out[nkey],inc[nkey]])
                i,j=out['offset'],inc['offset']
                mat[i:i+out['dim'],j:j+inc['dim']]=c*np.kron(*factors)
        herm=mx(mat-mat.T); assert herm<3e-11
        operators[op]=(mat+mat.T)/2
        checks[op+'_hermiticity']=herm
    return dict(spin_exact=spin,spin=np.array([float(Q(s)) for s in spin]),
                free=np.array(free),kac_s=np.array(kac_s),operators=operators,checks=checks)

def prepare(data, parameters, needed):
    L=parameters['L']; lam=parameters['coupling']
    H=(2*np.pi/L)*np.diag(data['free'])+lam*(2*np.pi)**(7/8)*L**(1/8)*data['operators']['phi21']
    states={}; checks={}
    for s in needed:
        ix=np.array([i for i,t in enumerate(data['spin_exact']) if Q(t)==Q(s)])
        e,v,check=diagonalize(H[np.ix_(ix,ix)])
        states[s]=(ix,e,v); checks[s]=dict(dimension=len(ix),energies=e[:8].tolist(),**check)
    point=(2*np.pi/L)**(3/40)*data['operators']['phi22']
    probe=point*np.sinc(parameters['ell']*(data['spin'][:,None]-data['spin'][None,:]))
    readings,basis,check=diagonalize(probe)
    return dict(data=data,states=states,point=point,readings=readings,basis=basis,
                checks={'hamiltonian':checks,'probe':check,**data['checks']})

def calibration(periodic):
    ix,e,v=periodic['states']['0']; low=v[:,:2]
    mu,rot,check=diagonalize(low.T@periodic['point'][np.ix_(ix,ix)]@low)
    references=low@rot
    g=periodic['readings']; W=periodic['basis']
    probs=abs(W[ix,:].T@references)**2
    assert mx(probs.sum(axis=0)-1)<3e-11 and mx(g@probs-mu)<3e-11
    probs/=probs.sum(axis=0)
    gaps=np.flatnonzero(np.diff(g)>1e-12*max(1,mx(g)))
    thresholds=(g[gaps]+g[gaps+1])/2
    cumulative=probs.cumsum(axis=0)[gaps]
    accuracy=(cumulative[:,0]+1-cumulative[:,1])/2
    tied=np.flatnonzero(accuracy>=accuracy.max()-1e-12)
    distance=(thresholds[tied]-mu.mean())**2
    choice=tied[np.flatnonzero(distance<=distance.min()+1e-13)[0]]
    cut=float(thresholds[choice])
    # Assign conventional node names with the periodic X1 loop, not excitation data.
    angles=np.pi*periodic['data']['kac_s'][ix]/5
    loop=np.sin(3*angles)/np.sin(angles)
    X=references.T@(loop[:,None]*references)
    one=int(np.argmax(abs(X.diagonal())))
    labels=['0','0']; labels[one]='1'
    assert sorted(labels)==['0','1']
    confusion=np.array([probs[g<cut].sum(axis=0),probs[g>=cut].sum(axis=0)])
    return cut, labels, dict(means_cylinder=mu.tolist(),threshold=cut,
        balanced_accuracy=float(accuracy[choice]),candidate_count=len(gaps),
        tied_thresholds=thresholds[tied].tolist(),labels_in_increasing_field_order=labels,
        X1_vacuum_matrix_in_field_order=X.tolist(),confusion_by_field_order=confusion.tolist(),
        vacuum_space_diagonalization=check), dict(readings=g.tolist(),
        reference_probabilities_by_column=probs.tolist(),candidate_thresholds=thresholds.tolist(),
        balanced_accuracies=accuracy.tolist())

def measurement(defect, cut, labels, parameters):
    g,W=defect['readings'],defect['basis']; spin=defect['data']['spin']
    states=np.zeros((len(g),3)); energies=[]
    for j,(s,r) in enumerate(zip(parameters['spins'],parameters['energy_ranks_from_zero'])):
        ix,e,v=defect['states'][s]; states[ix,j]=v[:,r]; energies.append(float(e[r]))
    assert mx(states.T@states-np.eye(3))<3e-11
    center=parameters['epsilon']+parameters['ell']/2
    WL=np.exp(2j*np.pi*center*spin)[:,None]*W[:,g<cut]
    WR=np.exp(2j*np.pi*(1-center)*spin)[:,None]*W[:,g<cut]
    low_label=labels[0]
    def project(A,label,vec):
        part=A@(A.conj().T@vec)
        return part if label==low_label else vec-part
    effects={}
    for order,first,second in [('lr',WL,WR),('rl',WR,WL)]:
        out={}
        for a in '01':
            for b in '01':
                z=project(second,b,project(first,a,states))
                key=a+b if order=='lr' else b+a
                out[key]=z.conj().T@z
        assert mx(sum(out.values())-np.eye(3))<3e-11
        effects['effects_'+order]={key:packed(value) for key,value in out.items()}
    return dict(model='M45',Ncut=parameters['Ncut'],vacuum_labels=['0','1'],
        data_kind='M45 measurement reproduced from supplied primary and chiral CFT inputs',
        channels=['0','+2/5','-2/5'],spins=parameters['spins'],
        outcome_pairs={a+b:[a,b] for a in '01' for b in '01'},
        epsilon=parameters['epsilon'],ell=parameters['ell'],L=parameters['L'],
        coupling=parameters['coupling'],threshold=cut,low_band_label=low_label,
        selected_energies=energies,**effects)

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args(); started=time.perf_counter()
    parameters=read('parameters.json'); modules=read('chiral_basis.json')
    primary=read('primary.json')['sectors']; ward=read('chiral_ward.json')
    for name,needed in [('D11',['0']),('D13',parameters['spins'])]:
        print('Assembling and diagonalizing '+name,flush=True)
        data=assembly(name,modules,primary,ward,parameters['Ncut'])
        obj=prepare(data,parameters,needed)
        if name=='D11':
            periodic=obj; cut,labels,cal,dist=calibration(periodic)
            dump(args.output/'calibration.json',cal)
            dump(args.output/'reference_distributions.json',dist)
        else: defect=obj
    effects=measurement(defect,cut,labels,parameters)
    dump(args.output/'effects.json',effects)
    counts={key:float(np.trace((np.array(effects['effects_lr'][key]['real'])+
                                np.array(effects['effects_rl'][key]['real']))/2))
            for key in effects['outcome_pairs']}
    report=dict(parameters=parameters,dimensions={'periodic':len(periodic['readings']),
        'defect':len(defect['readings'])},calibration=cal,raw_pair_traces=counts,
        checks={'periodic':periodic['checks'],'defect':defect['checks']},
        seconds=time.perf_counter()-started,scope='Finite N5 replay from supplied CFT inputs; no theoretical U or massive adjacency input')
    dump(args.output/'measurement_report.json',report)
    print(json.dumps({'seconds':report['seconds'],'threshold':cut,'raw_traces':counts}),flush=True)

if __name__=='__main__': main()


==> anc/requirements.txt <==
numpy>=2.2.6,<3
mpmath>=1.3,<2


==> anc/validation/four_model_replay.json <==
{
  "python": "3.10.11",
  "numpy": "2.2.6",
  "input_manifest_sha256": "fbc23bf1c36df137bf280df69f455925ede649948f82ae87ee8d0c813862aa5e",
  "code_sha256": {
    "replay_measurements.py": "98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736",
    "amplitude_fit.py": "65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9"
  },
  "models": [
    "M45",
    "M56_ordered",
    "M56_disordered",
    "M67"
  ],
  "benchmark_checks": {
    "M45": {
      "passed": true,
      "absolute_tolerance": 1e-08,
      "maximum_weight_difference": 0.0,
      "global_residual_difference": 0.0,
      "maximum_column_sum_difference": 2.220446049250313e-16,
      "maximum_retained_trace_difference": 0.0,
      "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
    },
    "M56_ordered": {
      "passed": true,
      "absolute_tolerance": 1e-08,
      "maximum_weight_difference": 1.2682471739466905e-10,
      "global_residual_difference": 6.938893903907228e-18,
      "maximum_column_sum_difference": 9.071876583277572e-11,
      "maximum_retained_trace_difference": 0.0,
      "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
    },
    "M56_disordered": {
      "passed": true,
      "absolute_tolerance": 1e-08,
      "maximum_weight_difference": 0.0,
      "global_residual_difference": 0.0,
      "maximum_column_sum_difference": 2.220446049250313e-16,
      "maximum_retained_trace_difference": 0.0,
      "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
    },
    "M67": {
      "passed": true,
      "absolute_tolerance": 1e-08,
      "maximum_weight_difference": 1.448101638601429e-10,
      "global_residual_difference": 0.0,
      "maximum_column_sum_difference": 1.448101638601429e-10,
      "maximum_retained_trace_difference": 0.0,
      "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
    }
  },
  "scope": "Small saved measurement matrices only; no production TCSA or detector reconstruction"
}


==> anc/validation/historical_sensitivity_provenance.json <==
{
  "source": "07_Slides/Unified_Vacuum_Calibration_20261119/weight_errors_20261120/summary.json",
  "sha256": "4bac6b8dbdcc949e89dc36076ec7b5bb8c558322fa2a7c3ae72fc58663891f0d",
  "scope": "Saved finite-regulator sensitivities from the original calculations; these controls are not regenerated by baseline replay."
}


==> anc/validation/historical_sensitivity_summary.json <==
{
  "models": {
    "M45": {
      "rows": [
        "01",
        "10",
        "11"
      ],
      "channels": [
        "0",
        "+2/5",
        "-2/5"
      ],
      "weights_N4": [
        [
          0.4459886213347584,
          0.277005689332613,
          0.2770056893326286
        ],
        [
          0.4459886213336666,
          0.2770056893331823,
          0.27700568933315106
        ],
        [
          0.10552277521297047,
          0.4472386123935156,
          0.4472386123935139
        ]
      ],
      "weights_N5": [
        [
          0.44430569078181015,
          0.2778471546090908,
          0.2778471546090991
        ],
        [
          0.4443056907857257,
          0.27784715460713344,
          0.27784715460714077
        ],
        [
          0.10563378667552556,
          0.44718310666253547,
          0.44718310666193906
        ]
      ],
      "theory": [
        [
          0.4472135954999579,
          0.276393202250021,
          0.276393202250021
        ],
        [
          0.4472135954999579,
          0.276393202250021,
          0.276393202250021
        ],
        [
          0.10557280900008412,
          0.4472135954999579,
          0.4472135954999579
        ]
      ],
      "theory_discrepancy": {
        "max_abs_pp": 0.290790471814778,
        "rms_pp": 0.16790641219531882,
        "mean_abs_pp": 0.13059526906269867,
        "max_pair": "01",
        "max_channel": "0",
        "signed_difference_at_max_pp": -0.290790471814778
      },
      "cutoff_sensitivity": {
        "max_abs_pp": 0.16829305529482697,
        "rms_pp": 0.09726967684448322,
        "mean_abs_pp": 0.0772638347432049,
        "max_pair": "01",
        "max_channel": "0",
        "signed_difference_at_max_pp": -0.16829305529482697
      },
      "order_sensitivity": {
        "max_abs_pp": 0.05041187380673828,
        "rms_pp": 0.029100428619346263,
        "mean_abs_pp": 0.02250847265566085,
        "max_pair": "10",
        "max_channel": "0",
        "signed_difference_at_max_pp": -0.05041187380673828,
        "max_order": "rl",
        "pooled_rms_pp": 0.02910042689651831,
        "LR_vs_RL_max_abs_pp": 0.1008045194977325
      },
      "position_sensitivity": {
        "controls": {
          "0.0025": {
            "max_abs_pp": 0.034052683182804466,
            "rms_pp": 0.014755563460997904,
            "mean_abs_pp": 0.011374659063302959,
            "max_pair": "11",
            "max_channel": "0",
            "signed_difference_at_max_pp": -0.034052683182804466,
            "relative_frobenius_fit_residual": 0.017448547550844337,
            "raw_completeness_frobenius": [
              1.7187758678368235e-15,
              1.6628500474987053e-15
            ]
          },
          "0.01": {
            "max_abs_pp": 0.1006924668900247,
            "rms_pp": 0.049708816578152924,
            "mean_abs_pp": 0.04389113045207421,
            "max_pair": "11",
            "max_channel": "0",
            "signed_difference_at_max_pp": 0.1006924668900247,
            "relative_frobenius_fit_residual": 0.024659474063838213,
            "raw_completeness_frobenius": [
              1.9760629733062035e-15,
              1.6763147248481446e-15
            ]
          }
        },
        "max_abs_pp": 0.1006924668900247,
        "max_epsilon": 0.01,
        "pooled_rms_pp": 0.036665331708931714
      },
      "fit_relative_frobenius_N4": 0.017043878944828252,
      "fit_relative_frobenius_N5": 0.019411109201066413,
      "multistart_max_near_best_weight_spread": 1.1652445675025547e-10,
      "N5_replay_vs_active_max_abs_difference": 3.2191571630590943e-10,
      "raw_completeness_frobenius_N4": [
        2.3126663130709133e-15,
        2.596325143148806e-15
      ],
      "raw_completeness_frobenius_N5": [
        1.0927874928695855e-15,
        1.4256078722202383e-15
      ],
      "maximum_row_relative_residual_N5": 0.028937590921370864,
      "column_sum_deviation_N5": 0.005754831756938583
    },
    "M56_ordered": {
      "rows": [
        "01",
        "10",
        "12",
        "21",
        "11"
      ],
      "channels": [
        "A",
        "B",
        "H",
        "+",
        "-"
      ],
      "weights_N4": [
        [
          0.16545543113440653,
          0.2520032004526652,
          0.24723609464828034,
          0.16678220526550547,
          0.1685230684991424
        ],
        [
          0.16545543111911507,
          0.25200320044780794,
          0.24723609464651808,
          0.16678220527313478,
          0.16852306851342413
        ],
        [
          0.16545543113942798,
          0.2520032004538105,
          0.24723609464923693,
          0.1667822052625472,
          0.1685230684949774
        ],
        [
          0.16545543113300593,
          0.25200320045256086,
          0.24723609464770094,
          0.1667822052667807,
          0.1685230684999516
        ],
        [
          0.335728884938818,
          2.6172115040938417e-24,
          1.5902682481822558e-22,
          0.3321355575305894,
          0.3321355575305927
        ]
      ],
      "weights_N5": [
        [
          0.16464067361651358,
          0.2513440893674596,
          0.24811596001002356,
          0.16725419891356408,
          0.1686450780924392
        ],
        [
          0.16464067366452434,
          0.251344089379791,
          0.24811596001573108,
          0.16725419889035262,
          0.16864507804960083
        ],
        [
          0.16464067367950652,
          0.25134408938295955,
          0.24811596001843061,
          0.16725419888143558,
          0.16864507803766776
        ],
        [
          0.16464067367978946,
          0.2513440893830499,
          0.2481159600184505,
          0.16725419888133006,
          0.16864507803738016
        ],
        [
          0.33562935515022524,
          1.7075801578101626e-22,
          5.9782204946685334e-21,
          0.3321853224246656,
          0.3321853224251091
        ]
      ],
      "theory": [
        [
          0.16666666666666666,
          0.25,
          0.25,
          0.16666666666666666,
          0.16666666666666666
        ],
        [
          0.16666666666666666,
          0.25,
          0.25,
          0.16666666666666666,
          0.16666666666666666
        ],
        [
          0.16666666666666666,
          0.25,
          0.25,
          0.16666666666666666,
          0.16666666666666666
        ],
        [
          0.16666666666666666,
          0.25,
          0.25,
          0.16666666666666666,
          0.16666666666666666
        ],
        [
          0.3333333333333333,
          0.0,
          0.0,
          0.3333333333333333,
          0.3333333333333333
        ]
      ],
      "theory_discrepancy": {
        "max_abs_pp": 0.22960218168919244,
        "rms_pp": 0.158477909552644,
        "mean_abs_pp": 0.14348923024471183,
        "max_pair": "11",
        "max_channel": "A",
        "signed_difference_at_max_pp": 0.22960218168919244
      },
      "cutoff_sensitivity": {
        "max_abs_pp": 0.08798653707495496,
        "rms_pp": 0.058155644118533925,
        "mean_abs_pp": 0.04796003174238994,
        "max_pair": "21",
        "max_channel": "H",
        "signed_difference_at_max_pp": 0.08798653707495496
      },
      "order_sensitivity": {
        "max_abs_pp": 0.18366549110784003,
        "rms_pp": 0.13358568209773,
        "mean_abs_pp": 0.10834960140150096,
        "max_pair": "01",
        "max_channel": "A",
        "signed_difference_at_max_pp": 0.18366549110784003,
        "max_order": "rl",
        "pooled_rms_pp": 0.13358568194269657,
        "LR_vs_RL_max_abs_pp": 0.36432633603031006
      },
      "position_sensitivity": {
        "controls": {
          "0.0025": {
            "max_abs_pp": 0.1065144501412707,
            "rms_pp": 0.03424060109531745,
            "mean_abs_pp": 0.02445820712861113,
            "max_pair": "11",
            "max_channel": "A",
            "signed_difference_at_max_pp": -0.1065144501412707,
            "relative_frobenius_fit_residual": 0.03882574337480641,
            "raw_completeness_frobenius": [
              2.4839112936593218e-15,
              2.734951106544947e-15
            ]
          },
          "0.01": {
            "max_abs_pp": 0.227001099235008,
            "rms_pp": 0.07702304548209728,
            "mean_abs_pp": 0.05711603625134154,
            "max_pair": "11",
            "max_channel": "A",
            "signed_difference_at_max_pp": 0.227001099235008,
            "relative_frobenius_fit_residual": 0.04273108085675278,
            "raw_completeness_frobenius": [
              2.119883722136747e-15,
              2.1118392908444813e-15
            ]
          }
        },
        "max_abs_pp": 0.227001099235008,
        "max_epsilon": 0.01,
        "pooled_rms_pp": 0.05960271931173057
      },
      "fit_relative_frobenius_N4": 0.03384041784820984,
      "fit_relative_frobenius_N5": 0.03978319121170146,
      "multistart_max_near_best_weight_spread": 1.2682471739466905e-10,
      "N5_replay_vs_active_max_abs_difference": 0.0,
      "raw_completeness_frobenius_N4": [
        4.1864859079376745e-15,
        3.6998857040978794e-15
      ],
      "raw_completeness_frobenius_N5": [
        2.297598961167895e-15,
        2.0262868376520693e-15
      ],
      "maximum_row_relative_residual_N5": 0.0701285622480949,
      "column_sum_deviation_N5": 0.0075361599373642285
    },
    "M56_disordered": {
      "rows": [
        "00",
        "01",
        "10",
        "11"
      ],
      "channels": [
        "B",
        "H",
        "+",
        "-"
      ],
      "weights_N4": [
        [
          0.12742633222325578,
          0.3715127070339319,
          0.2503836634564421,
          0.25067729728637017
        ],
        [
          0.36902247514138325,
          0.12638291766560183,
          0.25097685402450365,
          0.2536177531685112
        ],
        [
          0.36902247514924363,
          0.12638291765577211,
          0.25097685402852826,
          0.2536177531664559
        ],
        [
          0.1293870919571278,
          0.3576952062378448,
          0.2552191076067228,
          0.25769859419830465
        ]
      ],
      "weights_N5": [
        [
          0.12769840672642938,
          0.3704730906768238,
          0.2509184249467727,
          0.250910077649974
        ],
        [
          0.3678795176496705,
          0.12710246912334072,
          0.2511764571420453,
          0.25384155608494346
        ],
        [
          0.3678795176493451,
          0.12710246912150633,
          0.25117645714406306,
          0.25384155608508546
        ],
        [
          0.12969105829891167,
          0.3578166628205456,
          0.2550386387605594,
          0.25745364011998345
        ]
      ],
      "theory": [
        [
          0.125,
          0.375,
          0.25,
          0.25
        ],
        [
          0.375,
          0.125,
          0.25,
          0.25
        ],
        [
          0.375,
          0.125,
          0.25,
          0.25
        ],
        [
          0.125,
          0.375,
          0.25,
          0.25
        ]
      ],
      "theory_discrepancy": {
        "max_abs_pp": 1.7183337179454417,
        "rms_pp": 0.5969664398722104,
        "mean_abs_pp": 0.44939014004518657,
        "max_pair": "11",
        "max_channel": "H",
        "signed_difference_at_max_pp": -1.7183337179454417
      },
      "cutoff_sensitivity": {
        "max_abs_pp": 0.11429574998985115,
        "rms_pp": 0.05875144989950147,
        "mean_abs_pp": 0.04688692841505002,
        "max_pair": "10",
        "max_channel": "B",
        "signed_difference_at_max_pp": -0.11429574998985115
      },
      "order_sensitivity": {
        "max_abs_pp": 0.16254990684000936,
        "rms_pp": 0.07816293531100393,
        "mean_abs_pp": 0.05119365184829399,
        "max_pair": "10",
        "max_channel": "B",
        "signed_difference_at_max_pp": -0.16254990684000936,
        "max_order": "lr",
        "pooled_rms_pp": 0.07816293478533087,
        "LR_vs_RL_max_abs_pp": 0.3246107042679025
      },
      "position_sensitivity": {
        "controls": {
          "0.0025": {
            "max_abs_pp": 0.12349842022393864,
            "rms_pp": 0.048423676429539875,
            "mean_abs_pp": 0.031198709233018138,
            "max_pair": "11",
            "max_channel": "B",
            "signed_difference_at_max_pp": -0.12349842022393864,
            "relative_frobenius_fit_residual": 0.041882044150096505,
            "raw_completeness_frobenius": [
              1.8236449423283404e-15,
              1.93381912647504e-15
            ]
          },
          "0.01": {
            "max_abs_pp": 0.25505181680982036,
            "rms_pp": 0.10214113678710603,
            "mean_abs_pp": 0.07052863391489705,
            "max_pair": "11",
            "max_channel": "B",
            "signed_difference_at_max_pp": 0.25505181680982036,
            "relative_frobenius_fit_residual": 0.050508085560154715,
            "raw_completeness_frobenius": [
              1.8909425092254023e-15,
              1.6536059886047407e-15
            ]
          }
        },
        "max_abs_pp": 0.25505181680982036,
        "max_epsilon": 0.01,
        "pooled_rms_pp": 0.0799301703461061
      },
      "fit_relative_frobenius_N4": 0.0405451880143022,
      "fit_relative_frobenius_N5": 0.04449430310252364,
      "multistart_max_near_best_weight_spread": 1.2923601078185243e-10,
      "N5_replay_vs_active_max_abs_difference": 0.0,
      "raw_completeness_frobenius_N4": [
        3.797339517976446e-15,
        3.180552042942497e-15
      ],
      "raw_completeness_frobenius_N5": [
        1.8918716397537703e-15,
        1.903169569620923e-15
      ],
      "maximum_row_relative_residual_N5": 0.07244184033520629,
      "column_sum_deviation_N5": 0.017505308257783514
    },
    "M67": {
      "rows": [
        "01",
        "10",
        "12",
        "21",
        "11",
        "22"
      ],
      "channels": [
        "0_A",
        "0_B",
        "+2/7",
        "-2/7",
        "+3/7",
        "-3/7"
      ],
      "weights_N4": [
        [
          0.23895039078156005,
          0.15741895472264975,
          0.10886093370456588,
          0.1088609337045055,
          0.19295439354336533,
          0.19295439354335353
        ],
        [
          0.23895039083317246,
          0.15741895471870504,
          0.10886093368426973,
          0.10886093368426969,
          0.19295439353979182,
          0.19295439353979124
        ],
        [
          0.0536652198979196,
          0.2774359999805558,
          0.19532053349731365,
          0.19532053350939343,
          0.13912885656494178,
          0.13912885654987567
        ],
        [
          0.05366521984376474,
          0.27743599996718704,
          0.19532053359088905,
          0.19532053352652062,
          0.13912885648539666,
          0.13912885658624183
        ],
        [
          0.3877653131485762,
          0.02048100299748921,
          0.2392033748133427,
          0.2392033748133489,
          0.05667346711363294,
          0.05667346711361017
        ],
        [
          0.021879327088251233,
          0.11279002847055077,
          0.16228919693272728,
          0.16228919693461447,
          0.2703761252904853,
          0.27037612528337085
        ]
      ],
      "weights_N5": [
        [
          0.23786884186655932,
          0.15718814511064924,
          0.10925742702471533,
          0.10925742702471491,
          0.19321407948668062,
          0.19321407948668062
        ],
        [
          0.2378688418699984,
          0.15718814511044207,
          0.10925742702342982,
          0.10925742702342936,
          0.19321407948635014,
          0.1932140794863501
        ],
        [
          0.05339051734948574,
          0.2765605592415088,
          0.19558583367135146,
          0.19558583365218976,
          0.13943862803058085,
          0.13943862805488347
        ],
        [
          0.05339051733261794,
          0.27656055924079104,
          0.19558583367270388,
          0.19558583369304872,
          0.13943862804412624,
          0.13943862801671222
        ],
        [
          0.38703257224510357,
          0.02038413230830368,
          0.23938844953267785,
          0.23938844953268484,
          0.05690319819063174,
          0.056903198190598456
        ],
        [
          0.021978178041391086,
          0.11302569300568141,
          0.16187610246715387,
          0.16187610246717235,
          0.2706219620093488,
          0.27062196200925254
        ]
      ],
      "theory": [
        [
          0.24171735309001377,
          0.1554494285743456,
          0.10757434232607611,
          0.10757434232607611,
          0.1938422668417442,
          0.1938422668417442
        ],
        [
          0.24171735309001377,
          0.1554494285743456,
          0.10757434232607611,
          0.10757434232607611,
          0.1938422668417442,
          0.1938422668417442
        ],
        [
          0.05547925872438927,
          0.2801101913574122,
          0.1938422668417442,
          0.1938422668417442,
          0.13836300811735494,
          0.13836300811735494
        ],
        [
          0.05547925872438927,
          0.2801101913574122,
          0.1938422668417442,
          0.1938422668417442,
          0.13836300811735494,
          0.13836300811735494
        ],
        [
          0.38430035856078604,
          0.021306417810408033,
          0.24171735309001377,
          0.24171735309001377,
          0.05547925872438927,
          0.05547925872438927
        ],
        [
          0.021306417810408033,
          0.10757434232607611,
          0.1554494285743456,
          0.1554494285743456,
          0.2801101913574122,
          0.2801101913574122
        ]
      ],
      "theory_discrepancy": {
        "max_abs_pp": 0.9488229348159682,
        "rms_pp": 0.33966301063673787,
        "mean_abs_pp": 0.25579483431431826,
        "max_pair": "22",
        "max_channel": "-3/7",
        "signed_difference_at_max_pp": -0.9488229348159682
      },
      "cutoff_sensitivity": {
        "max_abs_pp": 0.1081548963174056,
        "rms_pp": 0.043911303896939535,
        "mean_abs_pp": 0.03656002305075425,
        "max_pair": "10",
        "max_channel": "0_A",
        "signed_difference_at_max_pp": -0.1081548963174056
      },
      "order_sensitivity": {
        "max_abs_pp": 0.19570364589165112,
        "rms_pp": 0.07969983055387637,
        "mean_abs_pp": 0.05651197892409518,
        "max_pair": "01",
        "max_channel": "0_A",
        "signed_difference_at_max_pp": 0.19570364589165112,
        "max_order": "rl",
        "pooled_rms_pp": 0.0796998301697498,
        "LR_vs_RL_max_abs_pp": 0.38813218508246816
      },
      "position_sensitivity": {
        "controls": {
          "0.0025": {
            "max_abs_pp": 0.0917662019133389,
            "rms_pp": 0.032304970548584486,
            "mean_abs_pp": 0.020948693967425946,
            "max_pair": "22",
            "max_channel": "0_B",
            "signed_difference_at_max_pp": -0.0917662019133389,
            "relative_frobenius_fit_residual": 0.03611432713889363,
            "raw_completeness_frobenius": [
              3.1320738861329787e-15,
              3.4162660392090645e-15
            ]
          },
          "0.01": {
            "max_abs_pp": 0.19125755441521675,
            "rms_pp": 0.06740957575728009,
            "mean_abs_pp": 0.04538199106695682,
            "max_pair": "22",
            "max_channel": "0_B",
            "signed_difference_at_max_pp": 0.19125755441521675,
            "relative_frobenius_fit_residual": 0.041099545682316906,
            "raw_completeness_frobenius": [
              3.015939944567883e-15,
              3.2114675321191775e-15
            ]
          }
        },
        "max_abs_pp": 0.19125755441521675,
        "max_epsilon": 0.01,
        "pooled_rms_pp": 0.05285670263042046
      },
      "fit_relative_frobenius_N4": 0.03320484258262372,
      "fit_relative_frobenius_N5": 0.03742731040280041,
      "multistart_max_near_best_weight_spread": 1.523053905216898e-10,
      "N5_replay_vs_active_max_abs_difference": 1.9055618194485646e-11,
      "raw_completeness_frobenius_N4": [
        3.761378269433153e-15,
        3.951549051846984e-15
      ],
      "raw_completeness_frobenius_N5": [
        3.0833989392629173e-15,
        3.1743554408730554e-15
      ],
      "maximum_row_relative_residual_N5": 0.05502968761627638,
      "column_sum_deviation_N5": 0.010951073393240085
    }
  },
  "input_sha256": {
    "weight_errors_20261120\\M45_N5_eps0p0025\\effects_N5.json": "b08a4a21a0f6765ea3514d082ee34fc4fce6865a4eafc11d23838a97e5b094ca",
    "weight_errors_20261120\\M45_N5_eps0p0025\\fit_N5.json": "a3edc4e4b994250da8772763b687a8593030e72698aa7114d2dd5173ce21e5f5",
    "weight_errors_20261120\\M45_N5_eps0p01\\effects_N5.json": "bfe4d72d4c17313d465de596211441f061c4b691c85a2bdef63fbf0a3123ce0d",
    "weight_errors_20261120\\M45_N5_eps0p01\\fit_N5.json": "b232e434cab5cd8728bdd99e669133d3b06b74b97d751621040078465a98399a",
    "weight_errors_20261120\\M45_N4\\effects_N4.json": "a0f2c168ec26b3d84a2173122a70f97da05b453d46a1de52a57cc83f19bbff3c",
    "weight_errors_20261120\\M45_N5\\effects_N5.json": "d8fb336664922ac8cc55732fb28383e6ee144b4921a64f31aabd2be50bf62f3d",
    "weight_errors_20261120\\M45_N4\\fit_N4.json": "b492d36943af73bd9e29c7577ae75eda00f8d7abac58043dbac2c3f4ad212ca3",
    "weight_errors_20261120\\M45_N5\\fit_N5.json": "80def09b22ac8cb69cea687b088d57f34f83fff5bad323d4c68fa4d0af36eb3b",
    "M45\\fit_N5.json": "dc32864ba16df8e4110ce46281004789ddc5bb3534f6e2d211d4948c99a9580a",
    "weight_errors_20261120\\M56_N5_eps0p0025\\ordered_effects.json": "ca1fc333b917eb9c611ec9f71a2f54ae0e69601350fe14db9d48acea786e0c0a",
    "weight_errors_20261120\\M56_N5_eps0p0025\\ordered_fit.json": "674a63a3af754e909d55463092c6f39340932d6511394a56c617d07231f47fc8",
    "weight_errors_20261120\\M56_N5_eps0p01\\ordered_effects.json": "d820eee8ca197a3a28989cc5903084a398962c4f4b928684db68f6b82f1cb0dd",
    "weight_errors_20261120\\M56_N5_eps0p01\\ordered_fit.json": "9286c650c4ec7444dae061b776303226caf5620f9e91e95409f6348a8c15799c",
    "weight_errors_20261120\\M56_N4\\ordered_effects.json": "2a06593ce499e2d523f76a1bf38008a135b9e86bd5709208711e7eca5eacfcaf",
    "weight_errors_20261120\\M56_N5\\ordered_effects.json": "0e1637ec1b813d4169688630b2ad28fe54784db3ad79fc1ee0133e59ec0b22da",
    "weight_errors_20261120\\M56_N4\\ordered_fit.json": "e879d4301f8ee20e34c058914d18981e018d6c9059db11fd66ba77489506510d",
    "weight_errors_20261120\\M56_N5\\ordered_fit.json": "8d3de727775d13ad2876c193e92b09b6a1d670ba5117089b8e7831ffe2f4c3b6",
    "M56\\ordered_fit.json": "8d3de727775d13ad2876c193e92b09b6a1d670ba5117089b8e7831ffe2f4c3b6",
    "weight_errors_20261120\\M56_N5_eps0p0025\\disordered_effects.json": "5bb076c027749fe78b87ffdf0d6277f2b8dac69825cc3ea72c5e17a132e59dab",
    "weight_errors_20261120\\M56_N5_eps0p0025\\disordered_fit.json": "0d11598c3dde88a5edd25e4ed0c14e8b920596631a2fa8878ca022a7560a9876",
    "weight_errors_20261120\\M56_N5_eps0p01\\disordered_effects.json": "7ceb06f8e33d5930e42d6c6edeea8b5cfdda2a2709161b36e339ee7545d232c9",
    "weight_errors_20261120\\M56_N5_eps0p01\\disordered_fit.json": "6154ef4fa623cdf6f61a7bed9547a8a3cfc65445596f264b7173c635911e3c0e",
    "weight_errors_20261120\\M56_N4\\disordered_effects.json": "283ea252dc0cd1c375f07f0cede3562af115b9c36e0cb4aca5ef0623941aa23c",
    "weight_errors_20261120\\M56_N5\\disordered_effects.json": "3cd91a2fd77e439eea8639abccfcce53237eea04944917c077afacc0633620b7",
    "weight_errors_20261120\\M56_N4\\disordered_fit.json": "579bb3a202c336b594f2372a4bebe0dfa56ff7e8eaa2388af1a6587931d4e153",
    "weight_errors_20261120\\M56_N5\\disordered_fit.json": "e19ee1672ce5ce36f59bce5a8104925831834f89d4b8541288d7df5c68f1d969",
    "M56\\disordered_fit.json": "e19ee1672ce5ce36f59bce5a8104925831834f89d4b8541288d7df5c68f1d969",
    "weight_errors_20261120\\M67_N5_eps0p0025\\effects.json": "81c4363bb9d1fbb8181a357f769b54609a7f4d3071917a220a838e6c14779943",
    "weight_errors_20261120\\M67_N5_eps0p0025\\fit.json": "b41dcb086e2193976fe2da4a253cadc501927afd3134241cfb711616fb5cbfcf",
    "weight_errors_20261120\\M67_N5_eps0p01\\effects.json": "6c974c89971046317954ec84b146a103219e73f3ca5e0583e556b403fc8b1e27",
    "weight_errors_20261120\\M67_N5_eps0p01\\fit.json": "9e41a0e6c6cf8308c0bedab7203b4d4a8afdf985b1475d6ff5bdf63933bf612c",
    "weight_errors_20261120\\M67_N4\\effects.json": "025d04cd9134da06dbc5c29f0bd8bc7a99ffd17134b843247cb8ac9c37d35e95",
    "weight_errors_20261120\\M67_N5\\effects.json": "f9b6ff4cafac2b1bd4b660782b0a83e53b4c7a58f17b6bf662d565236a5c8509",
    "weight_errors_20261120\\M67_N4\\fit.json": "7ec260fae8ba72e3da3dddb65d804848c39a39439a43ea421c47e3bc9fe8f3d4",
    "weight_errors_20261120\\M67_N5\\fit.json": "7648ae6674a005c23fd7bb2765192f60f5a6c04d17e1628cc0a5b010be86c57b",
    "M67\\fit.json": "a79a293cdbdf6abafdc468ab08050ada57b735433bc395cc2ee23fcfc685e1d4"
  },
  "analysis_script_sha256": "5a26e31427bc6f1078290cecfaa4b8f1ec0b9587be3731b6bc055b1a8eaa2b4d",
  "script_sha256": {
    "replay_cutoffs.py": "051294e642ea59437b407e1a49d0ca8ad97729c28322c07be2b5b0f83f3d114a",
    "match_selected_states.py": "f47912f405d8b1e48490130bbd5cbd0d495d6aaffc967aec77972baa0beb2330",
    "refit_coherent.py": "288b3531c7080627d568ecc0d93790e963a03d9d94f6a513446c7e7e068baa8f",
    "M45\\remeasure.py": "5739908a1ff1ad51dd5a9e2b2e08bfe33d30bb869b2a7bb74adb728a9098b582",
    "M56\\measure.py": "5d8b691c1a1681a6dd64a59f2cf35b442a11d73d3039bfc1c3d03cd2fb89d988",
    "M67\\measure.py": "0e50e31b4d9abf13336b5f36eb29b6f5f39f5397ca8bb6a59484afc244d784cd"
  },
  "selection_match_sha256": "884c15c047cb86ca987e3798c40b82f7060378dd32ad73aa468e351f306e62b7",
  "conventions": {
    "theory_discrepancy": "w5 minus analytic |U|^2; an accuracy comparison, not an uncertainty estimate",
    "cutoff_sensitivity": "w5 minus w4, after separately optimizing periodic reference thresholds by the same rule; fixed L,coupling,epsilon,width and matched momentum channels",
    "order_sensitivity": "largest absolute difference of a separate LR or RL coherent fit from the fit to (E_LR+E_RL)/2",
    "position_sensitivity": "largest shift at epsilon=.0025 or .01 from baseline .005; width=.02, volume, coupling, cutoff N5, vacuum cuts and selected eigenstates fixed; sinc kernel uses each geometry's d=1-2epsilon-width",
    "rms": "root mean square over all entries of the model's displayed normalized weight table",
    "fit_residual": "sqrt(sum_ab ||E_ab - K conj(C_ab) C_ab^T||_F^2 / sum_ab ||E_ab||_F^2), over displayed nonzero rows",
    "limits": "Two cutoffs and two probe-position controls do not define a total continuum error bar. Finite-L and interval-width effects remain unquantified by this common four-model audit."
  }
}


==> anc/validation/independent_replay_checks.json <==
{
  "scope": "Independent small saved-effect and synthetic algebra validation; no production TCSA or detector reconstruction",
  "python": "3.10.11",
  "numpy": "2.2.6",
  "synthetic_checks": {
    "fixtures": {
      "3": {
        "maximum_exact_weight_error": 3.3306690738754696e-16,
        "maximum_conjugation_weight_error": 1.1102230246251565e-16
      },
      "5": {
        "maximum_exact_weight_error": 2.220446049250313e-16,
        "maximum_conjugation_weight_error": 1.942890293094024e-16
      },
      "6": {
        "maximum_exact_weight_error": 1.1102230246251565e-16,
        "maximum_conjugation_weight_error": 1.6653345369377348e-16
      }
    },
    "jacobian_finite_difference_frobenius_error": 1.5528446110295366e-11,
    "absolute_tolerance": 1e-08,
    "passed": true
  },
  "malformed_input_checks": {
    "rejected": {
      "missing_probe_order_outcome": true,
      "duplicate_Cartesian_pair": true,
      "negative_effect_while_total_sum_is_identity": true,
      "non_Hermitian_effect": true,
      "nonidentity_total_effect": true,
      "broadcastable_but_wrong_imaginary_shape": true,
      "nonfinite_effect": true
    },
    "passed": true
  },
  "measurement_checks": {
    "models": {
      "M45": {
        "all_raw_pairs": 4,
        "channels": 3,
        "fitted_pairs": 3,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 0.0,
        "global_residual_difference_from_numerical_benchmark": 1.734723475976807e-17,
        "maximum_column_sum_difference_from_numerical_benchmark": 2.220446049250313e-16,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 3.122502256758253e-17,
        "global_relative_fit_residual": 0.019411109201066243,
        "complete_raw_effect_error": 1.7259878775415849e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M56_ordered": {
        "all_raw_pairs": 9,
        "channels": 5,
        "fitted_pairs": 5,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11",
          "12",
          "21"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 1.2682471739466905e-10,
        "global_residual_difference_from_numerical_benchmark": 6.938893903907228e-18,
        "maximum_column_sum_difference_from_numerical_benchmark": 9.071876583277572e-11,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 2.7755575615628914e-17,
        "global_relative_fit_residual": 0.039783191211701464,
        "complete_raw_effect_error": 2.1196173620474072e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M56_disordered": {
        "all_raw_pairs": 4,
        "channels": 4,
        "fitted_pairs": 4,
        "numerically_selected_pairs": [
          "00",
          "01",
          "10",
          "11"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 0.0,
        "global_residual_difference_from_numerical_benchmark": 1.3877787807814457e-17,
        "maximum_column_sum_difference_from_numerical_benchmark": 2.220446049250313e-16,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 1.3877787807814457e-17,
        "global_relative_fit_residual": 0.044494303102523655,
        "complete_raw_effect_error": 1.7092656626544286e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      },
      "M67": {
        "all_raw_pairs": 9,
        "channels": 6,
        "fitted_pairs": 6,
        "numerically_selected_pairs": [
          "01",
          "10",
          "11",
          "12",
          "21",
          "22"
        ],
        "maximum_weight_difference_from_numerical_benchmark": 1.448101638601429e-10,
        "global_residual_difference_from_numerical_benchmark": 0.0,
        "maximum_column_sum_difference_from_numerical_benchmark": 1.448101638601429e-10,
        "independent_raw_trace_replay_error": 0.0,
        "independent_row_residual_replay_error": 2.0816681711721685e-17,
        "global_relative_fit_residual": 0.03742731040280042,
        "complete_raw_effect_error": 2.5768935176055848e-15,
        "all_selected_fits_stationary_and_locally_full_rank": true,
        "passed": true
      }
    },
    "absolute_tolerance": 1e-08,
    "benchmark_read_order": "All four measured-effect fits completed before any benchmark was opened",
    "passed": true
  },
  "manifest_sha256": "fbc23bf1c36df137bf280df69f455925ede649948f82ae87ee8d0c813862aa5e",
  "code_sha256": {
    "validate_replay.py": "dfb69977f8a9b3c5ce1736df144f813c5ac2eeecf7213934351547774be6ffbe",
    "amplitude_fit.py": "65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9",
    "replay_measurements.py": "98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736"
  },
  "all_checks_passed": true
}


==> anc/validation/m45_complex_comparison.json <==
{
  "passed": true,
  "absolute_tolerance": 1e-09,
  "complex_effect_max_after_common_channel_rephasing": 8.881877093976169e-16,
  "raw_probability_max_difference": 8.881877093976169e-16,
  "threshold_difference": 4.440892098500626e-16,
  "channel_phase_real": [
    1.0,
    1.0,
    1.0
  ],
  "channel_phase_imag": [
    0.0,
    8.993936165025007e-17,
    -1.6980953965164356e-16
  ],
  "comparison_scope": "All eight full complex effect matrices after one common basis phase convention; reference is not an input to reconstruction."
}


==> anc/validation/m45_measurement.json <==
{
  "parameters": {
    "model": "M45",
    "Ncut": 5,
    "L": 100.0,
    "coupling": -0.02,
    "epsilon": 0.005,
    "ell": 0.02,
    "h21": "7/16",
    "h22": "3/80",
    "periodic": "D11",
    "defect": "D13",
    "spins": [
      "0",
      "2/5",
      "-2/5"
    ],
    "energy_ranks_from_zero": [
      1,
      0,
      0
    ]
  },
  "dimensions": {
    "periodic": 1020,
    "defect": 1588
  },
  "calibration": {
    "means_cylinder": [
      -0.5040724367746915,
      1.3203625449571779
    ],
    "threshold": 0.33001535851298947,
    "balanced_accuracy": 0.9904076893496687,
    "candidate_count": 866,
    "tied_thresholds": [
      0.3260582574568205,
      0.33001535851298947
    ],
    "labels_in_increasing_field_order": [
      "1",
      "0"
    ],
    "X1_vacuum_matrix_in_field_order": [
      [
        1.0002316304865042,
        0.9998841512199365
      ],
      [
        0.9998841512199365,
        -0.00023163048650385462
      ]
    ],
    "confusion_by_field_order": [
      [
        0.988825180261858,
        0.008009801562520576
      ],
      [
        0.01117481973814135,
        0.9919901984374794
      ]
    ],
    "vacuum_space_diagonalization": {
      "relative_residual_max": 1.0203582294017194e-16,
      "orthonormality_max": 2.220446049250313e-16
    }
  },
  "raw_pair_traces": {
    "00": 0.07175612047240146,
    "01": 0.9643530297360875,
    "10": 0.9643530297360876,
    "11": 0.9995378200554248
  },
  "checks": {
    "periodic": {
      "hamiltonian": {
        "0": {
          "dimension": 228,
          "energies": [
            -0.38382545500961796,
            -0.37551724865456826,
            -0.2207366934567272,
            -0.0702432756296479,
            -0.05750656682163772,
            -0.03588924127523411,
            -0.013090103199570161,
            0.009761763551813915
          ],
          "relative_residual_max": 2.7809464802192033e-16,
          "orthonormality_max": 2.55351295663786e-15
        }
      },
      "probe": {
        "relative_residual_max": 1.9746505202907152e-16,
        "orthonormality_max": 2.886579864025407e-15
      },
      "phi21_hermiticity": 0.0,
      "phi22_hermiticity": 0.0
    },
    "defect": {
      "hamiltonian": {
        "0": {
          "dimension": 150,
          "energies": [
            -0.3755172486545685,
            -0.22073669345672708,
            -0.057506566821638024,
            -0.03588924127523415,
            0.009761763551813489,
            0.05496993224580777,
            0.11254939978201003,
            0.12768293054048438
          ],
          "relative_residual_max": 2.022506531068512e-16,
          "orthonormality_max": 2.4424906541753444e-15
        },
        "2/5": {
          "dimension": 85,
          "energies": [
            -0.2159036800197102,
            -0.020905819680259823,
            0.08167083536372431,
            0.1303190181151906,
            0.15691264278967457,
            0.1784440244509424,
            0.20856445251655334,
            0.22936774888035366
          ],
          "relative_residual_max": 2.6685306153855105e-16,
          "orthonormality_max": 2.6645352591003757e-15
        },
        "-2/5": {
          "dimension": 85,
          "energies": [
            -0.21590368001970986,
            -0.020905819680259664,
            0.08167083536372408,
            0.13031901811519064,
            0.15691264278967443,
            0.17844402445094248,
            0.20856445251655342,
            0.2293677488803536
          ],
          "relative_residual_max": 2.6685306153855105e-16,
          "orthonormality_max": 2.55351295663786e-15
        }
      },
      "probe": {
        "relative_residual_max": 8.852718897379971e-17,
        "orthonormality_max": 6.994405055138486e-15
      },
      "phi21_hermiticity": 0.0,
      "phi22_hermiticity": 0.0
    }
  },
  "seconds": 1.2318247000221163,
  "scope": "Finite N5 replay from supplied CFT inputs; no theoretical U or massive adjacency input"
}


==> anc/validation/m45_primary_check.json <==
{
  "precision_digits": 70,
  "seconds": 0.018714900012128055,
  "checks": {
    "D11_phi21": {
      "max_difference_from_supplied_binary64": 7.24454326306137e-71,
      "hermiticity": 9.961246986709384e-71,
      "imaginary_part": 0.0,
      "size": 6
    },
    "D11_phi22": {
      "max_difference_from_supplied_binary64": 3.9703285994173126e-17,
      "hermiticity": 1.8111358157653425e-71,
      "imaginary_part": 0.0,
      "size": 6
    },
    "D13_phi21": {
      "max_difference_from_supplied_binary64": 5.2374596061590186e-17,
      "hermiticity": 2.7167037236480137e-71,
      "imaginary_part": 0.0,
      "size": 9
    },
    "D13_phi22": {
      "max_difference_from_supplied_binary64": 3.9520556577777275e-17,
      "hermiticity": 1.8111358157653425e-71,
      "imaginary_part": 0.0,
      "size": 9
    }
  }
}


==> anc/validation/m45_refit.json <==
{
  "python": "3.10.11",
  "numpy": "2.2.6",
  "input_manifest_sha256": "fbc23bf1c36df137bf280df69f455925ede649948f82ae87ee8d0c813862aa5e",
  "code_sha256": {
    "replay_measurements.py": "98f239c2248bd9e80b7e928b4b3b258d42af51a48477687556bc92471c026736",
    "amplitude_fit.py": "65088abab92736c23c2139d4909261b5ae64e720818e09f4d5d276ee673569a9"
  },
  "models": [
    "M45"
  ],
  "benchmark_checks": {
    "M45": {
      "passed": true,
      "absolute_tolerance": 1e-08,
      "maximum_weight_difference": 3.3322972159410824e-10,
      "global_residual_difference": 1.3877787807814457e-17,
      "maximum_column_sum_difference": 3.3222846695935004e-10,
      "maximum_retained_trace_difference": 8.881784197001252e-16,
      "comparison_scope": "Archived fit outputs, loaded after replay; not theoretical predictions"
    }
  },
  "scope": "Small saved measurement matrices only; no production TCSA or detector reconstruction"
}


==> anc/validation/reference_tables/column_normalization.csv <==
model,channel,fitted_weight_column_sum,column_sum_minus_one
M45,0,0.9942451679520861,-0.005754832047913938
M45,+2/5,1.0028774160239255,0.0028774160239255497
M45,-2/5,1.0028774160239884,0.0028774160239883884
M56_ordered,A,0.994192049881278,-0.005807950118722038
M56_ordered,B,1.0053763575051873,0.005376357505187279
M56_ordered,H,0.992463840056478,-0.0075361599435219695
M56_ordered,+,1.001202117948989,0.0012021179489889455
M56_ordered,-,1.0067656346080676,0.006765634608067561
M56_disordered,B,0.9931485003243566,-0.006851499675643358
M56_disordered,H,0.9824946917422165,-0.017505308257783514
M56_disordered,+,1.0083099779934406,0.008309977993440576
M56_disordered,-,1.0160468299399863,0.016046829939986296
M67,0_A,0.9915294687927607,-0.008470531207239285
M67,0_B,1.0009072340171146,0.0009072340171145665
M67,+2/7,1.010951073356382,0.010951073356382013
M67,-2/7,1.0109510732331553,0.01095107323315525
M67,+3/7,0.9928305752238357,-0.007169424776164335
M67,-3/7,0.9928305753767517,-0.007169424623248322


==> anc/validation/reference_tables/fit_diagnostics.csv <==
model,pair,raw_trace,fitted_row_scale,relative_residual,jacobian_rank,parameter_count,jacobian_condition,near_best_count,near_best_weight_spread,gradient_inf
M45,01,0.9643530297360872,0.9553206871484897,0.013172377073748841,5,5,2.291373896515201,20,3.4656255643028544e-10,4.966184703053544e-10
M45,10,0.964353029736087,0.9553206870451347,0.013172377073748753,5,5,2.2913738959354326,20,4.173983381150492e-11,3.891227617902615e-13
M45,11,0.9995378200554239,0.9783618803551375,0.028937590921370628,5,5,4.341028314339625,20,9.622663776909235e-12,9.324858268357217e-11
M56_ordered,01,0.9543398441251744,0.9269984274414574,0.026827350421004533,9,9,2.933703698696119,20,8.177789001528879e-11,1.523463768332567e-10
M56_ordered,10,0.9543398441251745,0.9269984274263166,0.02682735042100459,9,9,2.933703698647511,20,1.1589609827389324e-10,3.845237062788387e-11
M56_ordered,11,1.0260548053310838,0.9260445031373327,0.07012856224809488,9,9,2.456095864033943,20,7.270006818771435e-11,3.914982574237946e-11
M56_ordered,12,0.9543398441251735,0.9269984274216974,0.026827350421004592,9,9,2.933703698633566,20,2.934602560955568e-11,2.0984915194421916e-12
M56_ordered,21,0.9543398441251735,0.9269984274328337,0.02682735042100452,9,9,2.9337036986679768,20,4.835717937190509e-11,9.287460817769544e-11
M56_disordered,00,0.9682342063285343,0.9413332573000224,0.028570569383877132,7,7,3.7223936428693567,20,2.6268376362992285e-11,2.512890069639173e-12
M56_disordered,01,0.9628921566793043,0.9355304744828239,0.026375998155032797,7,7,2.465764496950361,20,1.0146547491096669e-10,3.390935644255466e-12
M56_disordered,10,0.9628921566793038,0.935530474482514,0.026375998155032748,7,7,2.465764496949601,20,1.2923601078185243e-10,8.854126416421582e-12
M56_disordered,11,1.1059814803128576,1.0302639660103405,0.07244184033520629,7,7,3.7340020260028504,20,3.089137279310705e-11,2.7671838778720037e-11
M67,01,0.9479240696581555,0.9276023124367978,0.0245797167675084,11,11,2.9078117726016397,20,1.8066989571074998e-10,5.089613626385603e-12
M67,10,0.9479240696581557,0.9276023124366268,0.024579716767508437,11,11,2.907811772595602,20,1.8612744678847548e-10,2.5542458773064602e-12
M67,11,1.0150951967797375,0.9308212356357283,0.055029687616276364,11,11,2.327351389502302,20,1.6304047001369781e-10,1.2593800134685917e-11
M67,12,0.9668186092061073,0.934298317864191,0.028413415343878083,11,11,2.7024067418435553,20,8.311207277955646e-11,5.0834638581909175e-11
M67,21,0.9668186092061073,0.9342983178668139,0.028413415343878104,11,11,2.7024067418570206,20,1.5089812732682617e-10,3.0956417637617584e-10
M67,22,1.070230989550186,1.016979995954045,0.048251294970149704,11,11,4.2129034978917606,20,2.7718438655455202e-11,2.178646976366827e-11


==> anc/validation/reference_tables/fitted_weights.csv <==
model,pair,channel,fitted_row_weight,raw_row_normalized_diagonal,fit_minus_diagonal
M45,01,0,0.44430569045989443,0.44451817720703163,-0.00021248674713719717
M45,01,+2/5,0.27784715477005234,0.2777409113964837,0.00010624337356862634
M45,01,-2/5,0.27784715477005323,0.27774091139648466,0.00010624337356857083
M45,10,0,0.44430569079305166,0.4445181772070317,-0.00021248641398002865
M45,10,+2/5,0.2778471546034738,0.27774091139648377,0.00010624320699004208
M45,10,-2/5,0.2778471546034745,0.27774091139648455,0.00010624320698993106
M45,11,0,0.10563378669913995,0.11661343797050164,-0.01097965127136169
M45,11,+2/5,0.44718310665039934,0.4416932810147489,0.005489825635650425
M45,11,-2/5,0.44718310665046074,0.4416932810147495,0.005489825635711265
M56_ordered,01,A,0.16464067361651358,0.17003153850459823,-0.005390864888084657
M56_ordered,01,B,0.2513440893674596,0.24681523678184802,0.004528852585611587
M56_ordered,01,H,0.24811596001002356,0.24299904403883602,0.005116915971187547
M56_ordered,01,+,0.16725419891356408,0.17007709033735902,-0.0028228914237949376
M56_ordered,01,-,0.1686450780924392,0.1700770903373587,-0.0014320122449195116
M56_ordered,10,A,0.16464067366452434,0.17003153850459823,-0.0053908648400738945
M56_ordered,10,B,0.251344089379791,0.24681523678184802,0.0045288525979430005
M56_ordered,10,H,0.24811596001573108,0.24299904403883596,0.00511691597689512
M56_ordered,10,+,0.16725419889035262,0.170077090337359,-0.0028228914470063704
M56_ordered,10,-,0.16864507804960083,0.17007709033735877,-0.0014320122877579389
M56_ordered,11,A,0.33562935527704996,0.32290459686383716,0.0127247584132128
M56_ordered,11,B,5.339812462533134e-34,0.026647051438681128,-0.026647051438681128
M56_ordered,11,H,1.6859532833470253e-32,0.027368724898378806,-0.027368724898378806
M56_ordered,11,+,0.332185322361475,0.3115398133995514,0.02064550896192363
M56_ordered,11,-,0.332185322361475,0.3115398133995514,0.02064550896192363
M56_ordered,12,A,0.16464067368146568,0.17003153850459832,-0.005390864823132641
M56_ordered,12,B,0.25134408938342,0.2468152367818481,0.004528852601571903
M56_ordered,12,H,0.24811596001873684,0.2429990440388357,0.005116915979901132
M56_ordered,12,+,0.16725419888037163,0.170077090337359,-0.0028228914569873587
M56_ordered,12,-,0.16864507803600587,0.17007709033735888,-0.0014320123013530084
M56_ordered,21,A,0.16464067364172458,0.17003153850459835,-0.005390864862873768
M56_ordered,21,B,0.25134408937451663,0.24681523678184805,0.004528852592668581
M56_ordered,21,H,0.24811596001198657,0.2429990440388357,0.005116915973150865
M56_ordered,21,+,0.1672541989032255,0.17007709033735893,-0.0028228914341334455
M56_ordered,21,-,0.1686450780685467,0.17007709033735888,-0.0014320122688121772
M56_disordered,00,B,0.12769840672642938,0.13771046182895397,-0.010012055102524592
M56_disordered,00,H,0.3704730906768238,0.36511755773326665,0.005355532943557173
M56_disordered,00,+,0.2509184249467727,0.24858599021888972,0.0023324347278829705
M56_disordered,00,-,0.250910077649974,0.24858599021888966,0.0023240874310843096
M56_disordered,01,B,0.3678795176496705,0.3639134295049051,0.003966088144765401
M56_disordered,01,H,0.12710246912334072,0.1357829683420017,-0.008680499218660986
M56_disordered,01,+,0.2511764571420453,0.2501518010765466,0.0010246560654986747
M56_disordered,01,-,0.25384155608494346,0.2501518010765465,0.0036897550083969666
M56_disordered,10,B,0.3678795176493451,0.36391342950490524,0.003966088144439883
M56_disordered,10,H,0.12710246912150633,0.13578296834200174,-0.008680499220495408
M56_disordered,10,+,0.25117645714406306,0.2501518010765466,0.0010246560675164496
M56_disordered,10,-,0.25384155608508546,0.25015180107654644,0.0036897550085390196
M56_disordered,11,B,0.12969105829891167,0.14995300489110544,-0.02026194659219377
M56_disordered,11,H,0.3578166628205456,0.34809984404830735,0.009716818772238234
M56_disordered,11,+,0.2550386387605594,0.2509735755302935,0.004065063230265897
M56_disordered,11,-,0.25745364011998345,0.2509735755302937,0.006480064589689749
M67,01,0_A,0.23786884186822008,0.24318788619001222,-0.0053190443217921435
M67,01,0_B,0.1571881451105832,0.15560819492561156,0.0015799501849716457
M67,01,+2/7,0.10925742702410292,0.11114002946788226,-0.0018826024437793437
M67,01,-2/7,0.10925742702407994,0.11114002946788182,-0.0018826024438018812
M67,01,+3/7,0.19321407948650965,0.18946192997430608,0.0037521495122035675
M67,01,-3/7,0.19321407948650432,0.18946192997430608,0.0037521495121982384
M67,10,0_A,0.23786884186940802,0.24318788619001216,-0.005319044320604149
M67,10,0_B,0.15718814511047768,0.1556081949256115,0.0015799501848661746
M67,10,+2/7,0.10925742702364338,0.11114002946788223,-0.0018826024442388511
M67,10,-2/7,0.10925742702366495,0.11114002946788183,-0.0018826024442168826
M67,10,+3/7,0.19321407948639788,0.18946192997430605,0.0037521495120918236
M67,10,-3/7,0.19321407948640804,0.1894619299743061,0.0037521495121019266
M67,11,0_A,0.38703257225583854,0.3712260636633571,0.01580650859248145
M67,11,0_B,0.020384132308105325,0.038611325132391655,-0.01822719282428633
M67,11,+2/7,0.23938844953027802,0.22866897743184295,0.010719472098435073
M67,11,-2/7,0.23938844953027758,0.22866897743184245,0.010719472098435129
M67,11,+3/7,0.05690319818775015,0.06641232817028281,-0.009509129982532658
M67,11,-3/7,0.05690319818775027,0.0664123281702829,-0.009509129982532637
M67,12,0_A,0.05339051734985907,0.060668881945251184,-0.007278364595392113
M67,12,0_B,0.2765605592395807,0.27078980363241345,0.005770755607167277
M67,12,+2/7,0.19558583365751264,0.1937525895179878,0.0018332441395248478
M67,12,-2/7,0.19558583365751223,0.1937525895179874,0.00183324413952482
M67,12,+3/7,0.1394386280477676,0.14051806769318004,-0.0010794396454124333
M67,12,-3/7,0.13943862804776785,0.14051806769318015,-0.0010794396454122945
M67,21,0_A,0.053390517407639324,0.06066888194525118,-0.007278364537611853
M67,21,0_B,0.2765605592413899,0.2707898036324135,0.005770755608976386
M67,21,+2/7,0.19558583365373633,0.19375258951798777,0.001833244135748563
M67,21,-2/7,0.19558583353050818,0.1937525895179874,0.0018332440125207738
M67,21,+3/7,0.13943862800689952,0.14051806769318007,-0.0010794396862805478
M67,21,-3/7,0.1394386281598266,0.1405180676931801,-0.0010794395333534879
M67,22,0_A,0.021978178041795585,0.02932919347668215,-0.007351015434886563
M67,22,0_B,0.11302569300697783,0.12129608598589162,-0.008270392978913785
M67,22,+2/7,0.16187610246710873,0.15982017061829476,0.0020559318488139744
M67,22,-2/7,0.1618761024671123,0.1598201706182946,0.0020559318488176936
M67,22,+3/7,0.27062196200851085,0.2648671896504181,0.005754772358092741
M67,22,-3/7,0.2706219620084946,0.26486718965041867,0.005754772358075921


==> anc/validation/reference_tables/model_summary.csv <==
model,channels,all_outcomes,fitted_outcomes,global_relative_residual,worst_row_relative_residual,maximum_column_sum_defect
M45,3,4,3,0.019411109201066225,0.028937590921370628,0.005754832047913938
M56_ordered,5,9,5,0.03978319121170145,0.07012856224809488,0.0075361599435219695
M56_disordered,4,4,4,0.04449430310252364,0.07244184033520629,0.017505308257783514
M67,6,9,6,0.03742731040280042,0.055029687616276364,0.010951073356382013


==> anc/validation/reference_tables/raw_pair_counts.csv <==
model,pair,raw_trace,rounded_measured_pair_count,selected_for_fit
M45,00,0.07175612047240143,0,False
M45,01,0.9643530297360872,1,True
M45,10,0.964353029736087,1,True
M45,11,0.9995378200554239,1,True
M56_ordered,00,0.06616639920047532,0,False
M56_ordered,01,0.9543398441251744,1,True
M56_ordered,02,0.01212650988363409,0,False
M56_ordered,10,0.9543398441251745,1,True
M56_ordered,11,1.0260548053310838,1,True
M56_ordered,12,0.9543398441251735,1,True
M56_ordered,20,0.01212650988363409,0,False
M56_ordered,21,0.9543398441251735,1,True
M56_ordered,22,0.06616639920047514,0,False
M56_disordered,00,0.9682342063285343,1,True
M56_disordered,01,0.9628921566793043,1,True
M56_disordered,10,0.9628921566793038,1,True
M56_disordered,11,1.1059814803128576,1,True
M67,00,0.06064399767315323,0,False
M67,01,0.9479240696581555,1,True
M67,02,0.012272229134199108,0,False
M67,10,0.9479240696581557,1,True
M67,11,1.0150951967797375,1,True
M67,12,0.9668186092061073,1,True
M67,20,0.012272229134199106,0,False
M67,21,0.9668186092061073,1,True
M67,22,1.070230989550186,1,True


==> anc/validation/reference_tables/raw_pair_probabilities.csv <==
model,pair,channel,raw_probability,raw_pair_trace,selected_for_fit
M45,00,0,0.0260955564970688,0.07175612047240143,False
M45,00,+2/5,0.022830281987666286,0.07175612047240143,False
M45,00,-2/5,0.022830281987666345,0.07175612047240143,False
M45,01,0,0.42867245096236384,0.9643530297360872,True
M45,01,+2/5,0.2678402893868612,0.9643530297360872,True
M45,01,-2/5,0.2678402893868621,0.9643530297360872,True
M45,10,0,0.42867245096236384,0.964353029736087,True
M45,10,+2/5,0.2678402893868612,0.964353029736087,True
M45,10,-2/5,0.267840289386862,0.964353029736087,True
M45,11,0,0.1165595415782036,0.9995378200554239,True
M45,11,+2/5,0.4414891392386099,0.9995378200554239,True
M45,11,-2/5,0.44148913923861044,0.9995378200554239,True
M56_ordered,00,A,0.008500311819226631,0.06616639920047532,False
M56_ordered,00,B,0.012505495092768257,0.06616639920047532,False
M56_ordered,00,H,0.019535017136209955,0.06616639920047532,False
M56_ordered,00,+,0.012812787576135246,0.06616639920047532,False
M56_ordered,00,-,0.012812787576135229,0.06616639920047532,False
M56_ordered,01,A,0.16226787195284187,0.9543398441251744,True
M56_ordered,01,B,0.23554561459810686,0.9543398441251744,True
M56_ordered,01,H,0.23190366981058913,0.9543398441251744,True
M56_ordered,01,+,0.1623113438818184,0.9543398441251744,True
M56_ordered,01,-,0.16231134388181812,0.9543398441251744,True
M56_ordered,02,A,0.0013050376372715298,0.01212650988363409,False
M56_ordered,02,B,0.002732608122735632,0.01212650988363409,False
M56_ordered,02,H,0.002616737393729241,0.01212650988363409,False
M56_ordered,02,+,0.0027360633649488497,0.01212650988363409,False
M56_ordered,02,-,0.0027360633649488398,0.01212650988363409,False
M56_ordered,10,A,0.16226787195284187,0.9543398441251745,True
M56_ordered,10,B,0.23554561459810688,0.9543398441251745,True
M56_ordered,10,H,0.23190366981058913,0.9543398441251745,True
M56_ordered,10,+,0.1623113438818184,0.9543398441251745,True
M56_ordered,10,-,0.16231134388181817,0.9543398441251745,True
M56_ordered,11,A,0.33131781327563653,1.0260548053310838,True
M56_ordered,11,B,0.02734133517656334,1.0260548053310838,True
M56_ordered,11,H,0.02808181169776605,1.0260548053310838,True
M56_ordered,11,+,0.3196569225905589,1.0260548053310838,True
M56_ordered,11,-,0.3196569225905589,1.0260548053310838,True
M56_ordered,12,A,0.16226787195284179,0.9543398441251735,True
M56_ordered,12,B,0.23554561459810672,0.9543398441251735,True
M56_ordered,12,H,0.23190366981058863,0.9543398441251735,True
M56_ordered,12,+,0.16231134388181823,0.9543398441251735,True
M56_ordered,12,-,0.16231134388181812,0.9543398441251735,True
M56_ordered,20,A,0.00130503763727153,0.01212650988363409,False
M56_ordered,20,B,0.002732608122735632,0.01212650988363409,False
M56_ordered,20,H,0.002616737393729241,0.01212650988363409,False
M56_ordered,20,+,0.0027360633649488476,0.01212650988363409,False
M56_ordered,20,-,0.0027360633649488393,0.01212650988363409,False
M56_ordered,21,A,0.1622678719528418,0.9543398441251735,True
M56_ordered,21,B,0.23554561459810666,0.9543398441251735,True
M56_ordered,21,H,0.23190366981058863,0.9543398441251735,True
M56_ordered,21,+,0.16231134388181817,0.9543398441251735,True
M56_ordered,21,-,0.16231134388181812,0.9543398441251735,True
M56_ordered,22,A,0.008500311819226627,0.06616639920047514,False
M56_ordered,22,B,0.01250549509276826,0.06616639920047514,False
M56_ordered,22,H,0.019535017136209854,0.06616639920047514,False
M56_ordered,22,+,0.012812787576135232,0.06616639920047514,False
M56_ordered,22,-,0.012812787576135154,0.06616639920047514,False
M56_disordered,00,B,0.13333597971209316,0.9682342063285343,True
M56_disordered,00,H,0.35351930872848225,0.9682342063285343,True
M56_disordered,00,+,0.24068945894397947,0.9682342063285343,True
M56_disordered,00,-,0.24068945894397942,0.9682342063285343,True
M56_disordered,01,B,0.35040938698054,0.9628921566793043,True
M56_disordered,01,H,0.13074435522714772,0.9628921566793043,True
M56_disordered,01,+,0.2408692072358083,0.9628921566793043,True
M56_disordered,01,-,0.24086920723580818,0.9628921566793043,True
M56_disordered,10,B,0.35040938698054,0.9628921566793038,True
M56_disordered,10,H,0.1307443552271477,0.9628921566793038,True
M56_disordered,10,+,0.24086920723580818,0.9628921566793038,True
M56_disordered,10,-,0.240869207235808,0.9628921566793038,True
M56_disordered,11,B,0.16584524632682598,1.1059814803128576,True
M56_disordered,11,H,0.38499198081722186,1.1059814803128576,True
M56_disordered,11,+,0.2775721265844048,1.1059814803128576,True
M56_disordered,11,-,0.277572126584405,1.1059814803128576,True
M67,00,0_A,0.010567131589172128,0.06064399767315323,False
M67,00,0_B,0.007082986651047184,0.06064399767315323,False
M67,00,+2/7,0.007414388278614981,0.06064399767315323,False
M67,00,-2/7,0.0074143882786149445,0.06064399767315323,False
M67,00,+3/7,0.014082551437851983,0.06064399767315323,False
M67,00,-3/7,0.014082551437852007,0.06064399767315323,False
M67,01,0_A,0.23052365076880071,0.9479240696581555,True
M67,01,0_B,0.14750475340604524,0.9479240696581555,True
M67,01,+2/7,0.10535230903512227,0.9479240696581555,True
M67,01,-2/7,0.10535230903512185,0.9479240696581555,True
M67,01,+3/7,0.1795955237065327,0.9479240696581555,True
M67,01,-3/7,0.1795955237065327,0.9479240696581555,True
M67,02,0_A,0.001427576421525387,0.012272229134199108,False
M67,02,0_B,0.002644631525128124,0.012272229134199108,False
M67,02,+2/7,0.0020342477004608507,0.012272229134199108,False
M67,02,-2/7,0.0020342477004608468,0.012272229134199108,False
M67,02,+3/7,0.002065762893311946,0.012272229134199108,False
M67,02,-3/7,0.0020657628933119544,0.012272229134199108,False
M67,10,0_A,0.23052365076880071,0.9479240696581557,True
M67,10,0_B,0.14750475340604524,0.9479240696581557,True
M67,10,+2/7,0.10535230903512227,0.9479240696581557,True
M67,10,-2/7,0.1053523090351219,0.9479240696581557,True
M67,10,+3/7,0.1795955237065327,0.9479240696581557,True
M67,10,-3/7,0.17959552370653276,0.9479240696581557,True
M67,11,0_A,0.3768297941441228,1.0150951967797375,True
M67,11,0_B,0.03919417068319153,1.0150951967797375,True
M67,11,+2/7,0.23212078064359795,1.0150951967797375,True
M67,11,-2/7,0.23212078064359745,1.0150951967797375,True
M67,11,+3/7,0.06741483533261373,1.0150951967797375,True
M67,11,-3/7,0.06741483533261383,1.0150951967797375,True
M67,12,0_A,0.058655804064397264,0.9668186092061073,True
M67,12,0_B,0.26180462133508486,0.9668186092061073,True
M67,12,+2/7,0.18732360912786275,0.9668186092061073,True
M67,12,-2/7,0.1873236091278624,0.9668186092061073,True
M67,12,+3/7,0.13585548277544995,0.9668186092061073,True
M67,12,-3/7,0.13585548277545006,0.9668186092061073,True
M67,20,0_A,0.001427576421525387,0.012272229134199106,False
M67,20,0_B,0.002644631525128124,0.012272229134199106,False
M67,20,+2/7,0.00203424770046085,0.012272229134199106,False
M67,20,-2/7,0.002034247700460845,0.012272229134199106,False
M67,20,+3/7,0.0020657628933119466,0.012272229134199106,False
M67,20,-3/7,0.002065762893311954,0.012272229134199106,False
M67,21,0_A,0.05865580406439726,0.9668186092061073,True
M67,21,0_B,0.2618046213350849,0.9668186092061073,True
M67,21,+2/7,0.18732360912786272,0.9668186092061073,True
M67,21,-2/7,0.1873236091278624,0.9668186092061073,True
M67,21,+3/7,0.13585548277544998,0.9668186092061073,True
M67,21,-3/7,0.13585548277545,0.9668186092061073,True
M67,22,0_A,0.031389011757258396,1.070230989550186,True
M67,22,0_B,0.12981483013324524,1.070230989550186,True
M67,22,+2/7,0.17104449935089716,1.070230989550186,True
M67,22,-2/7,0.171044499350897,1.070230989550186,True
M67,22,+3/7,0.28346907447894376,1.070230989550186,True
M67,22,-3/7,0.28346907447894437,1.070230989550186,True


==> anc/verify_manifest.py <==
"""Verify the versioned distribution, excluding newly generated output directories."""
import hashlib
from pathlib import Path

root=Path(__file__).resolve().parent
count=0
for line in (root/'MANIFEST.sha256').read_text(encoding='utf-8').splitlines():
    if not line.strip(): continue
    expected,name=line.split('  ',1)
    path=(root/name).resolve()
    if root not in path.parents: raise ValueError('Manifest path escapes package')
    actual=hashlib.sha256(path.read_bytes()).hexdigest()
    if actual!=expected: raise AssertionError('Checksum mismatch: '+name)
    count+=1
print(f'PASS: {count} packaged files match MANIFEST.sha256')

